Surface code compilation via edge-disjoint paths

We provide an efficient algorithm to compile quantum circuits for fault-tolerant execution. We target surface codes, which form a 2D grid of logical qubits with nearest-neighbor logical operations. Embedding an input circuit's qubits in surface codes can result in long-range two-qubit operations across the grid. We show how to prepare many long-range Bell pairs on qubits connected by edge-disjoint paths of ancillas in constant depth that can be used to perform these long-range operations. This forms one core part of our Edge-Disjoint Paths Compilation (EDPC) algorithm, by easily performing many parallel long-range Clifford operations in constant depth. It also allows us to establish a connection between surface code compilation and several well-studied edge-disjoint paths problems. Similar techniques allow us to perform non-Clifford single-qubit rotations far from magic state distillation factories. In this case, we can easily find the maximum set of paths by a max-flow reduction, which forms the other major part of EDPC. EDPC has the best asymptotic worst-case performance guarantees on the circuit depth for compiling parallel operations when compared to related compilation methods based on swaps and network coding. EDPC also shows a quadratic depth improvement over sequential Pauli-based compilation for parallel rotations requiring magic resources. We implement EDPC and find significantly improved performance for circuits built from parallel cnots, and for circuits which implement the multi-controlled $X$ gate.

==> anc/TeleportRouter.jl/.vscode/settings.json <==
{
    "json.schemas": [

    {
        "fileMatch": [
            "/**/*.circuit.json"
        ],
        "url": "./circuits/circuit_schema.json"
    }
    ],
    "julia.NumThreads": 8,
}

==> anc/TeleportRouter.jl/LICENSE <==
MICROSOFT SOFTWARE LICENSE TERMS

MICROSOFT QUANTUM NON-COMMERCIAL SOURCE REPOSITORY

These license terms are an agreement between you and Microsoft Corporation (or 
one of its affiliates). They apply to the software named above and any Microsoft 
services or software updates (except to the extent such services or updates are 
accompanied by new or additional terms, in which case those different terms apply 
prospectively and do not alter your or Microsoft's rights relating to pre-updated 
software or services). IF YOU COMPLY WITH THESE LICENSE TERMS, YOU HAVE THE 
RIGHTS BELOW. BY USING THE SOFTWARE, YOU ACCEPT THESE TERMS.


1. INSTALLATION AND USE RIGHTS.
    a) You may:
      (i) Install, use, and distribute any number of copies of the software for 
        evaluation, internal testing and research purposes, subject to the 
        restrictions in this agreement. Examples of permissible uses are teaching, 
        academic research, public demonstrations, internal testing, and personal 
        experimentation; and
      (ii) publish (or present papers or articles) on your results from using the 
        software, provided that you provide attribution to Microsoft for the 
        software, and no portion of the software (other than extracts from samples 
        or documentation that are reasonably needed to support your papers or 
        articles) is included in any such publication or presentation. 
    b) Third Party Software. The software may include third party applications that 
        Microsoft, not the third party, licenses to you under this agreement. Any 
        included notices for third party applications are for your information only.


2. SCOPE OF LICENSE. The software is licensed, not sold. Microsoft reserves all 
    other rights. Unless applicable law gives you more rights despite this limitation, 
    you will not (and have no right to):
        a) work around any technical limitations in the software that only allow you 
            to use it in certain ways;
        b) reverse engineer, decompile or disassemble the software;
        c) remove, minimize, block, or modify any notices of Microsoft or its 
            suppliers in the software;
        d) use the software for commercial, non-profit, or revenue-generating 
            activities;
        e) use the software in any way that is against the law or to create or 
            propagate malware; or
        f) share, distribute, or lend the software, provide the software as a stand-alone
            hosted solution for others to use, or transfer the software or this agreement 
            to any third party.


3. EXPORT RESTRICTIONS. You must comply with all domestic and international export 
    laws and regulations that apply to the software, which include restrictions on 
    destinations, end users, and end use. For further information on export 
    restrictions, visit http://aka.ms/exporting.


4. SUPPORT SERVICES. Microsoft is not obligated under this agreement to provide 
    any support services for the software. Any support provided is "as is", 
    "with all faults", and without warranty of any kind.


5. UPDATES. The software may periodically check for updates, and download and 
    install them for you. You may obtain updates only from Microsoft or authorized 
    sources. Microsoft may need to update your system to provide you with updates.
    You agree to receive these automatic updates without any additional notice. 
    Updates may not include or support all existing software features, services, 
    or peripheral devices.


6. TERMINATION. Without prejudice to any other rights, Microsoft may terminate 
    this agreement if you fail to comply with any of its terms or conditions. 
    In such event, you must destroy all copies of the software and all of its 
    component parts.


7. ENTIRE AGREEMENT. This agreement, and any other terms Microsoft may provide 
    for supplements, updates, or third-party applications, is the entire agreement 
    for the software.


8. APPLICABLE LAW AND PLACE TO RESOLVE DISPUTES. If you acquired the software 
    in the United States or Canada, the laws of the state or province where you 
    live (or, if a business, where your principal place of business is located)
    govern the interpretation of this agreement, claims for its breach, and all
    other claims (including consumer protection, unfair competition, and tort 
    claims), regardless of conflict of laws principles. If you acquired the 
    software in any other country, its laws apply. If U.S. federal jurisdiction 
    exists, you and Microsoft consent to exclusive jurisdiction and venue in the 
    federal court in King County, Washington for all disputes heard in court. 
    If not, you and Microsoft consent to exclusive jurisdiction and venue in 
    the Superior Court of King County, Washington for all disputes heard in court.


9. CONSUMER RIGHTS; REGIONAL VARIATIONS. This agreement describes certain legal 
    rights. You may have other rights, including consumer rights, under the laws of 
    your state, province, or country. Separate and apart from your relationship with 
    Microsoft, you may also have rights with respect to the party from which you 
    acquired the software. This agreement does not change those other rights if the 
    laws of your state, province, or country do not permit it to do so. For example, 
    if you acquired the software in one of the below regions, or mandatory country 
    law applies, then the following provisions apply to you:
        a) Australia. You have statutory guarantees under the Australian Consumer 
            Law and nothing in this agreement is intended to affect those rights.
        b) Canada. If you acquired this software in Canada, you may stop receiving 
            updates by turning off the automatic update feature, disconnecting your 
            device from the Internet (if and when you re-connect to the Internet, 
            however, the software will resume checking for and installing updates), 
            or uninstalling the software. The product documentation, if any, may 
            also specify how to turn off updates for your specific device or 
            software.
        c) Germany and Austria.
            i. Warranty. The properly licensed software will perform substantially 
                as described in any Microsoft materials that accompany the software. 
                However, Microsoft gives no contractual guarantee in relation to the 
                licensed software.
            ii. Limitation of Liability. In case of intentional conduct, gross 
                negligence, claims based on the Product Liability Act, as well as, 
                in case of death or personal or physical injury, Microsoft is liable 
                according to the statutory law.
                Subject to the foregoing clause ii., Microsoft will only be liable for 
                slight negligence if Microsoft is in breach of such material contractual 
                obligations, the fulfillment of which facilitate the due performance of 
                this agreement, the breach of which would endanger the purpose of this 
                agreement and the compliance with which a party may constantly trust 
                in (so-called "cardinal obligations"). In other cases of slight 
                negligence, Microsoft will not be liable for slight negligence.


10. DISCLAIMER OF WARRANTY. THE SOFTWARE IS LICENSED "AS IS." YOU BEAR THE RISK OF 
    USING IT. MICROSOFT GIVES NO EXPRESS WARRANTIES, GUARANTEES, OR CONDITIONS. TO THE 
    EXTENT PERMITTED UNDER APPLICABLE LAWS, MICROSOFT EXCLUDES ALL IMPLIED WARRANTIES, 
    INCLUDING MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, AND NON-INFRINGEMENT.


11. LIMITATION ON AND EXCLUSION OF DAMAGES. IF YOU HAVE ANY BASIS FOR RECOVERING 
    DAMAGES DESPITE THE PRECEDING DISCLAIMER OF WARRANTY, YOU CAN RECOVER FROM MICROSOFT 
    AND ITS SUPPLIERS ONLY DIRECT DAMAGES UP TO U.S. $5.00. YOU CANNOT RECOVER ANY 
    OTHER DAMAGES, INCLUDING CONSEQUENTIAL, LOST PROFITS, SPECIAL, INDIRECT OR INCIDENTAL DAMAGES.

    This limitation applies to (a) anything related to the software, services, content 
    (including code) on third party Internet sites, or third party applications; and 
    (b) claims for breach of contract, warranty, guarantee, or condition; strict 
    liability, negligence, or other tort; or any other claim; in each case to the 
    extent permitted by applicable law.

    It also applies even if Microsoft knew or should have known about the possibility 
    of the damages. The above limitation or exclusion may not apply to you because 
    your state, province, or country may not allow the exclusion or limitation of 
    incidental, consequential, or other damages.


Please note: As this software is distributed in Canada, some of the clauses 
in this agreement are provided below in French.

Remarque: Ce logiciel étant distribué au Canada, certaines des clauses dans ce 
contrat sont fournies ci-dessous en français.

EXONÉRATION DE GARANTIE. Le logiciel visé par une licence est offert "tel quel". 
Toute utilisation de ce logiciel est à votre seule risque et péril. Microsoft
n’accorde aucune autre garantie expresse. Vous pouvez bénéficier de droits 
additionnels en vertu du droit local sur la protection des consommateurs, que 
ce contrat ne peut modifier. La ou elles sont permises par le droit locale, 
les garanties implicites de qualité marchande, d’adéquation à un usage particulier 
et d’absence de contrefaçon sont exclues.

LIMITATION DES DOMMAGES-INTÉRÊTS ET EXCLUSION DE RESPONSABILITÉ POUR LES 
DOMMAGES. Vous pouvez obtenir de Microsoft et de ses fournisseurs une 
indemnisation en cas de dommages directs uniquement à hauteur de 5,00 $ US. 
Vous ne pouvez prétendre à aucune indemnisation pour les autres dommages, 
y compris les dommages spéciaux, indirects ou accessoires et pertes de bénéfices.

Cette limitation concerne:
* tout ce qui est relié au logiciel, aux services ou au contenu (y compris 
    code) figurant sur des sites Internet tiers ou dans des programmes 
    tiers; et
* les réclamations au titre de violation de contrat ou de garantie, ou au 
    titre de responsabilité stricte, de négligence ou d’une autre faute dans 
    la limite autorisée par la loi en vigueur.

Elle s’applique également, même si Microsoft connaissait ou devrait connaître 
l’éventualité d’un tel dommage. Si votre pays n’autorise pas l’exclusion ou la 
limitation de responsabilité pour les dommages indirects, accessoires ou de 
quelque nature que ce soit, il se peut que la limitation ou l’exclusion 
ci-dessus ne s’appliquera pas à votre égard.

EFFET JURIDIQUE. Le présent contrat décrit certains droits juridiques. 
Vous pourriez avoir d’autres droits prévus par les lois de votre pays. Le 
présent contrat ne modifie pas les droits que vous confèrent les lois de votre 
pays si celles-ci ne le permettent pas.



==> anc/TeleportRouter.jl/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

[[AbstractFFTs]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "485ee0867925449198280d4af84bdb46a2a404d0"
uuid = "621f4979-c628-5d54-868e-fcf4e3e8185c"
version = "1.0.1"

[[AbstractTrees]]
git-tree-sha1 = "03e0550477d86222521d254b741d470ba17ea0b5"
uuid = "1520ce14-60c1-5f80-bbc7-55ef81b5835c"
version = "0.3.4"

[[Adapt]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "84918055d15b3114ede17ac6a7182f68870c16f7"
uuid = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
version = "3.3.1"

[[ArgCheck]]
git-tree-sha1 = "dedbbb2ddb876f899585c4ec4433265e3017215a"
uuid = "dce04be8-c92d-5529-be00-80e4d2c0e197"
version = "2.1.0"

[[ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"

[[ArnoldiMethod]]
deps = ["LinearAlgebra", "Random", "StaticArrays"]
git-tree-sha1 = "f87e559f87a45bece9c9ed97458d3afe98b1ebb9"
uuid = "ec485272-7323-5ecc-a04f-4719b315124d"
version = "0.1.0"

[[Arpack]]
deps = ["Arpack_jll", "Libdl", "LinearAlgebra"]
git-tree-sha1 = "2ff92b71ba1747c5fdd541f8fc87736d82f40ec9"
uuid = "7d9fca2a-8960-54d3-9f78-7d1dccf2cb97"
version = "0.4.0"

[[Arpack_jll]]
deps = ["Libdl", "OpenBLAS_jll", "Pkg"]
git-tree-sha1 = "e214a9b9bd1b4e1b4f15b22c0994862b66af7ff7"
uuid = "68821587-b530-5797-8361-c406ea357684"
version = "3.5.0+3"

[[Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"

[[AxisAlgorithms]]
deps = ["LinearAlgebra", "Random", "SparseArrays", "WoodburyMatrices"]
git-tree-sha1 = "a4d07a1c313392a77042855df46c5f534076fab9"
uuid = "13072b0f-2c55-5437-9ae7-d433b7a33950"
version = "1.0.0"

[[Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"

[[BenchmarkTools]]
deps = ["JSON", "Logging", "Printf", "Statistics", "UUIDs"]
git-tree-sha1 = "c31ebabde28d102b602bada60ce8922c266d205b"
uuid = "6e4b80f9-dd63-53aa-95a3-0cdb28fa8baf"
version = "1.1.1"

[[Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "c3598e525718abcc440f69cc6d5f60dda0a1b61e"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.6+5"

[[CSV]]
deps = ["Dates", "Mmap", "Parsers", "PooledArrays", "SentinelArrays", "Tables", "Unicode"]
git-tree-sha1 = "b83aa3f513be680454437a0eee21001607e5d983"
uuid = "336ed68f-0bac-5ca0-87d4-7b16caf5d00b"
version = "0.8.5"

[[Cairo_jll]]
deps = ["Artifacts", "Bzip2_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "JLLWrappers", "LZO_jll", "Libdl", "Pixman_jll", "Pkg", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "e2f47f6d8337369411569fd45ae5753ca10394c6"
uuid = "83423d85-b0ee-5818-9007-b63ccbeb887a"
version = "1.16.0+6"

[[Calculus]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "f641eb0a4f00c343bbc32346e1217b86f3ce9dad"
uuid = "49dc2e85-a5d0-5ad3-a950-438e2897f1b9"
version = "0.5.1"

[[ChainRulesCore]]
deps = ["Compat", "LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "bdc0937269321858ab2a4f288486cb258b9a0af7"
uuid = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
version = "1.3.0"

[[Clustering]]
deps = ["Distances", "LinearAlgebra", "NearestNeighbors", "Printf", "SparseArrays", "Statistics", "StatsBase"]
git-tree-sha1 = "75479b7df4167267d75294d14b58244695beb2ac"
uuid = "aaaa29a8-35af-508c-8bc3-b662a17a0fe5"
version = "0.14.2"

[[CodecBzip2]]
deps = ["Bzip2_jll", "Libdl", "TranscodingStreams"]
git-tree-sha1 = "2e62a725210ce3c3c2e1a3080190e7ca491f18d7"
uuid = "523fee87-0ab8-5b00-afb7-3ecf72e48cfd"
version = "0.7.2"

[[CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "ded953804d019afa9a3f98981d99b33e3db7b6da"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.0"

[[ColorSchemes]]
deps = ["ColorTypes", "Colors", "FixedPointNumbers", "Random"]
git-tree-sha1 = "9995eb3977fbf67b86d0a0a0508e83017ded03f2"
uuid = "35d6a980-a343-548e-a6ea-1d62b119f2f4"
version = "3.14.0"

[[ColorTypes]]
deps = ["FixedPointNumbers", "Random"]
git-tree-sha1 = "32a2b8af383f11cbb65803883837a149d10dfe8a"
uuid = "3da002f7-5984-5a60-b8a6-cbb66c0b333f"
version = "0.10.12"

[[Colors]]
deps = ["ColorTypes", "FixedPointNumbers", "Reexport"]
git-tree-sha1 = "417b0ed7b8b838aa6ca0a87aadf1bb9eb111ce40"
uuid = "5ae59095-9a9b-59fe-a467-6f913c188581"
version = "0.12.8"

[[CommonSubexpressions]]
deps = ["MacroTools", "Test"]
git-tree-sha1 = "7b8a93dba8af7e3b42fecabf646260105ac373f7"
uuid = "bbf7d656-a473-5ed7-a52c-81e309532950"
version = "0.3.0"

[[Compat]]
deps = ["Base64", "Dates", "DelimitedFiles", "Distributed", "InteractiveUtils", "LibGit2", "Libdl", "LinearAlgebra", "Markdown", "Mmap", "Pkg", "Printf", "REPL", "Random", "SHA", "Serialization", "SharedArrays", "Sockets", "SparseArrays", "Statistics", "Test", "UUIDs", "Unicode"]
git-tree-sha1 = "344f143fa0ec67e47917848795ab19c6a455f32c"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "3.32.0"

[[CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"

[[Compose]]
deps = ["Base64", "Colors", "DataStructures", "Dates", "IterTools", "JSON", "LinearAlgebra", "Measures", "Printf", "Random", "Requires", "Statistics", "UUIDs"]
git-tree-sha1 = "c6461fc7c35a4bb8d00905df7adafcff1fe3a6bc"
uuid = "a81c6b42-2e10-5240-aca2-a61377ecd94b"
version = "0.9.2"

[[Contour]]
deps = ["StaticArrays"]
git-tree-sha1 = "9f02045d934dc030edad45944ea80dbd1f0ebea7"
uuid = "d38c429a-6771-53c6-b99e-75d170b6e991"
version = "0.5.7"

[[Crayons]]
git-tree-sha1 = "3f71217b538d7aaee0b69ab47d9b7724ca8afa0d"
uuid = "a8cc5b0e-0ffa-5ad4-8c14-923d3ee1735f"
version = "4.0.4"

[[DataAPI]]
git-tree-sha1 = "ee400abb2298bd13bfc3df1c412ed228061a2385"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.7.0"

[[DataFrames]]
deps = ["Compat", "DataAPI", "Future", "InvertedIndices", "IteratorInterfaceExtensions", "LinearAlgebra", "Markdown", "Missings", "PooledArrays", "PrettyTables", "Printf", "REPL", "Reexport", "SortingAlgorithms", "Statistics", "TableTraits", "Tables", "Unicode"]
git-tree-sha1 = "d785f42445b63fc86caa08bb9a9351008be9b765"
uuid = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
version = "1.2.2"

[[DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "7d9d316f04214f7efdbb6398d545446e246eff02"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.10"

[[DataValueInterfaces]]
git-tree-sha1 = "bfc1187b79289637fa0ef6d4436ebdfe6905cbd6"
uuid = "e2d170a0-9d28-54be-80f0-106bbe20a464"
version = "1.0.0"

[[DataValues]]
deps = ["DataValueInterfaces", "Dates"]
git-tree-sha1 = "d88a19299eba280a6d062e135a43f00323ae70bf"
uuid = "e7dc6d0d-1eca-5fa6-8ad6-5aecde8b7ea5"
version = "0.4.13"

[[Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"

[[DefaultApplication]]
deps = ["InteractiveUtils"]
git-tree-sha1 = "fc2b7122761b22c87fec8bf2ea4dc4563d9f8c24"
uuid = "3f0dd361-4fe0-5fc6-8523-80b14ec94d85"
version = "1.0.0"

[[DelimitedFiles]]
deps = ["Mmap"]
uuid = "8bb1440f-4735-579b-a4ab-409b98df4dab"

[[DiffResults]]
deps = ["StaticArrays"]
git-tree-sha1 = "c18e98cba888c6c25d1c3b048e4b3380ca956805"
uuid = "163ba53b-c6d8-5494-b064-1a9d43ac40c5"
version = "1.0.3"

[[DiffRules]]
deps = ["NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "85d2d9e2524da988bffaf2a381864e20d2dae08d"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.2.1"

[[Distances]]
deps = ["LinearAlgebra", "Statistics", "StatsAPI"]
git-tree-sha1 = "abe4ad222b26af3337262b8afb28fab8d215e9f8"
uuid = "b4f34e82-e78d-54a5-968a-f98e89d6e8f7"
version = "0.10.3"

[[Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"

[[Distributions]]
deps = ["FillArrays", "LinearAlgebra", "PDMats", "Printf", "QuadGK", "Random", "SparseArrays", "SpecialFunctions", "Statistics", "StatsBase", "StatsFuns"]
git-tree-sha1 = "3889f646423ce91dd1055a76317e9a1d3a23fff1"
uuid = "31c24e10-a181-5473-b8eb-7969acd0382f"
version = "0.25.11"

[[DocStringExtensions]]
deps = ["LibGit2"]
git-tree-sha1 = "a32185f5428d3986f47c2ab78b1f216d5e6cc96f"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.8.5"

[[Downloads]]
deps = ["ArgTools", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"

[[EarCut_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "92d8f9f208637e8d2d28c664051a00569c01493d"
uuid = "5ae413db-bbd1-5e63-b57d-d24a61df00f5"
version = "2.1.5+1"

[[Expat_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "b3bfd02e98aedfa5cf885665493c5598c350cd2f"
uuid = "2e619515-83b5-522b-bb60-26c02a35a201"
version = "2.2.10+0"

[[FFMPEG]]
deps = ["FFMPEG_jll"]
git-tree-sha1 = "b57e3acbe22f8484b4b5ff66a7499717fe1a9cc8"
uuid = "c87230d0-a227-11e9-1b43-d7ebe4e7570a"
version = "0.4.1"

[[FFMPEG_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "JLLWrappers", "LAME_jll", "LibVPX_jll", "Libdl", "Ogg_jll", "OpenSSL_jll", "Opus_jll", "Pkg", "Zlib_jll", "libass_jll", "libfdk_aac_jll", "libvorbis_jll", "x264_jll", "x265_jll"]
git-tree-sha1 = "3cc57ad0a213808473eafef4845a74766242e05f"
uuid = "b22a6f82-2f65-5046-a5b2-351ab43fb4e5"
version = "4.3.1+4"

[[FFTW]]
deps = ["AbstractFFTs", "FFTW_jll", "LinearAlgebra", "MKL_jll", "Preferences", "Reexport"]
git-tree-sha1 = "f985af3b9f4e278b1d24434cbb546d6092fca661"
uuid = "7a1cc6ca-52ef-59f5-83cd-3a7055c09341"
version = "1.4.3"

[[FFTW_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "3676abafff7e4ff07bbd2c42b3d8201f31653dcc"
uuid = "f5851436-0d7a-5f13-b9de-f02708fd171a"
version = "3.3.9+8"

[[FillArrays]]
deps = ["LinearAlgebra", "Random", "SparseArrays", "Statistics"]
git-tree-sha1 = "8c8eac2af06ce35973c3eadb4ab3243076a408e7"
uuid = "1a297f60-69ca-5386-bcde-b61e274b549b"
version = "0.12.1"

[[FixedPointNumbers]]
deps = ["Statistics"]
git-tree-sha1 = "335bfdceacc84c5cdf16aadc768aa5ddfc5383cc"
uuid = "53c48c17-4a7d-5ca2-90c5-79b7896eea93"
version = "0.8.4"

[[Fontconfig_jll]]
deps = ["Artifacts", "Bzip2_jll", "Expat_jll", "FreeType2_jll", "JLLWrappers", "Libdl", "Libuuid_jll", "Pkg", "Zlib_jll"]
git-tree-sha1 = "35895cf184ceaab11fd778b4590144034a167a2f"
uuid = "a3f928ae-7b40-5064-980b-68af3947d34b"
version = "2.13.1+14"

[[Formatting]]
deps = ["Printf"]
git-tree-sha1 = "8339d61043228fdd3eb658d86c926cb282ae72a8"
uuid = "59287772-0a20-5a39-b81b-1366585eb4c0"
version = "0.4.2"

[[ForwardDiff]]
deps = ["CommonSubexpressions", "DiffResults", "DiffRules", "LinearAlgebra", "NaNMath", "Printf", "Random", "SpecialFunctions", "StaticArrays"]
git-tree-sha1 = "b5e930ac60b613ef3406da6d4f42c35d8dc51419"
uuid = "f6369f11-7733-5829-9624-2563aa707210"
version = "0.10.19"

[[FreeType2_jll]]
deps = ["Artifacts", "Bzip2_jll", "JLLWrappers", "Libdl", "Pkg", "Zlib_jll"]
git-tree-sha1 = "cbd58c9deb1d304f5a245a0b7eb841a2560cfec6"
uuid = "d7e528f0-a631-5988-bf34-fe36492bcfd7"
version = "2.10.1+5"

[[FriBidi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "aa31987c2ba8704e23c6c8ba8a4f769d5d7e4f91"
uuid = "559328eb-81f9-559d-9380-de523a88c83c"
version = "1.0.10+0"

[[Future]]
deps = ["Random"]
uuid = "9fa8497b-333b-5362-9e8d-4d0656e87820"

[[GLFW_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libglvnd_jll", "Pkg", "Xorg_libXcursor_jll", "Xorg_libXi_jll", "Xorg_libXinerama_jll", "Xorg_libXrandr_jll"]
git-tree-sha1 = "dba1e8614e98949abfa60480b13653813d8f0157"
uuid = "0656b61e-2033-5cc2-a64a-77c0f6c09b89"
version = "3.3.5+0"

[[GLM]]
deps = ["Distributions", "LinearAlgebra", "Printf", "Reexport", "SparseArrays", "SpecialFunctions", "Statistics", "StatsBase", "StatsFuns", "StatsModels"]
git-tree-sha1 = "f564ce4af5e79bb88ff1f4488e64363487674278"
uuid = "38e38edf-8417-5370-95a0-9cbb8c7f171a"
version = "1.5.1"

[[GR]]
deps = ["Base64", "DelimitedFiles", "GR_jll", "HTTP", "JSON", "Libdl", "LinearAlgebra", "Pkg", "Printf", "Random", "Serialization", "Sockets", "Test", "UUIDs"]
git-tree-sha1 = "182da592436e287758ded5be6e32c406de3a2e47"
uuid = "28b8d3ca-fb5f-59d9-8090-bfdbd6d07a71"
version = "0.58.1"

[[GR_jll]]
deps = ["Artifacts", "Bzip2_jll", "Cairo_jll", "FFMPEG_jll", "Fontconfig_jll", "GLFW_jll", "JLLWrappers", "JpegTurbo_jll", "Libdl", "Libtiff_jll", "Pixman_jll", "Pkg", "Qt5Base_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "d59e8320c2747553788e4fc42231489cc602fa50"
uuid = "d2c73de3-f751-5644-a686-071e5b155ba9"
version = "0.58.1+0"

[[GeometryBasics]]
deps = ["EarCut_jll", "IterTools", "LinearAlgebra", "StaticArrays", "StructArrays", "Tables"]
git-tree-sha1 = "15ff9a14b9e1218958d3530cc288cf31465d9ae2"
uuid = "5c1252a2-5f33-56bf-86c9-59e7332b4326"
version = "0.3.13"

[[GeometryTypes]]
deps = ["ColorTypes", "FixedPointNumbers", "LinearAlgebra", "StaticArrays"]
git-tree-sha1 = "07194161fe4e181c6bf51ef2e329ec4e7d050fc4"
uuid = "4d00f742-c7ba-57c2-abde-4428a4b178cb"
version = "0.8.4"

[[Gettext_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Libiconv_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "9b02998aba7bf074d14de89f9d37ca24a1a0b046"
uuid = "78b55507-aeef-58d4-861c-77aaff3498b1"
version = "0.21.0+0"

[[Glib_jll]]
deps = ["Artifacts", "Gettext_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Libiconv_jll", "Libmount_jll", "PCRE_jll", "Pkg", "Zlib_jll"]
git-tree-sha1 = "7bf67e9a481712b3dbe9cb3dac852dc4b1162e02"
uuid = "7746bdde-850d-59dc-9ae8-88ece973131d"
version = "2.68.3+0"

[[GraphPlot]]
deps = ["ArnoldiMethod", "ColorTypes", "Colors", "Compose", "DelimitedFiles", "LightGraphs", "LinearAlgebra", "Random", "SparseArrays"]
git-tree-sha1 = "dd8f15128a91b0079dfe3f4a4a1e190e54ac7164"
uuid = "a2cc645c-3eea-5389-862e-a155d0052231"
version = "0.4.4"

[[GraphRecipes]]
deps = ["AbstractTrees", "GeometryTypes", "InteractiveUtils", "Interpolations", "LightGraphs", "LinearAlgebra", "NaNMath", "NetworkLayout", "PlotUtils", "RecipesBase", "SparseArrays", "Statistics"]
git-tree-sha1 = "7269dc06b8cd8d16fc2b1756cf7f41901bbc3c52"
uuid = "bd48cda9-67a9-57be-86fa-5b3c104eda73"
version = "0.5.7"

[[Grisu]]
git-tree-sha1 = "53bb909d1151e57e2484c3d1b53e19552b887fb2"
uuid = "42e2da0e-8278-4e71-bc24-59509adca0fe"
version = "1.0.2"

[[HTTP]]
deps = ["Base64", "Dates", "IniFile", "Logging", "MbedTLS", "NetworkOptions", "Sockets", "URIs"]
git-tree-sha1 = "44e3b40da000eab4ccb1aecdc4801c040026aeb5"
uuid = "cd3eb016-35fb-5094-929b-558a96fad6f3"
version = "0.9.13"

[[Inflate]]
git-tree-sha1 = "f5fc07d4e706b84f72d54eedcc1c13d92fb0871c"
uuid = "d25df0c9-e2be-5dd7-82c8-3ad0b3e990b9"
version = "0.1.2"

[[IniFile]]
deps = ["Test"]
git-tree-sha1 = "098e4d2c533924c921f9f9847274f2ad89e018b8"
uuid = "83e8ac13-25f8-5344-8a64-a9f2b223428f"
version = "0.5.0"

[[IntelOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "d979e54b71da82f3a65b62553da4fc3d18c9004c"
uuid = "1d5cc7b8-4909-519e-a0f8-d0f5ad9712d0"
version = "2018.0.3+2"

[[InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"

[[Interpolations]]
deps = ["AxisAlgorithms", "ChainRulesCore", "LinearAlgebra", "OffsetArrays", "Random", "Ratios", "Requires", "SharedArrays", "SparseArrays", "StaticArrays", "WoodburyMatrices"]
git-tree-sha1 = "61aa005707ea2cebf47c8d780da8dc9bc4e0c512"
uuid = "a98d9a8b-a2ab-59e6-89dd-64a1c18fca59"
version = "0.13.4"

[[InvertedIndices]]
deps = ["Test"]
git-tree-sha1 = "15732c475062348b0165684ffe28e85ea8396afc"
uuid = "41ab1584-1d38-5bbf-9106-f11c6c58b48f"
version = "1.0.0"

[[IrrationalConstants]]
git-tree-sha1 = "f76424439413893a832026ca355fe273e93bce94"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.1.0"

[[IterTools]]
git-tree-sha1 = "05110a2ab1fc5f932622ffea2a003221f4782c18"
uuid = "c8e1da08-722c-5040-9ed9-7db0dc04731e"
version = "1.3.0"

[[IterableTables]]
deps = ["DataValues", "IteratorInterfaceExtensions", "Requires", "TableTraits", "TableTraitsUtils"]
git-tree-sha1 = "70300b876b2cebde43ebc0df42bc8c94a144e1b4"
uuid = "1c8ee90f-4401-5389-894e-7a04a3dc0f4d"
version = "1.0.0"

[[IteratorInterfaceExtensions]]
git-tree-sha1 = "a3f24677c21f5bbe9d2a714f95dcd58337fb2856"
uuid = "82899510-4779-5014-852e-03e436cf321d"
version = "1.0.0"

[[JLLWrappers]]
deps = ["Preferences"]
git-tree-sha1 = "642a199af8b68253517b80bd3bfd17eb4e84df6e"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.3.0"

[[JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "8076680b162ada2a031f707ac7b4953e30667a37"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.2"

[[JSONSchema]]
deps = ["HTTP", "JSON", "ZipFile"]
git-tree-sha1 = "b84ab8139afde82c7c65ba2b792fe12e01dd7307"
uuid = "7d188eb4-7ad8-530c-ae41-71a32a6d4692"
version = "0.3.3"

[[JpegTurbo_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "d735490ac75c5cb9f1b00d8b5509c11984dc6943"
uuid = "aacddb02-875f-59d6-b918-886e6ef4fbf8"
version = "2.1.0+0"

[[JuMP]]
deps = ["Calculus", "DataStructures", "ForwardDiff", "JSON", "LinearAlgebra", "MathOptInterface", "MutableArithmetics", "NaNMath", "Printf", "Random", "SparseArrays", "SpecialFunctions", "Statistics"]
git-tree-sha1 = "4f0a771949bbe24bf70c89e8032c107ebe03f6ba"
uuid = "4076af6c-e467-56ae-b986-b466b2749572"
version = "0.21.9"

[[KernelDensity]]
deps = ["Distributions", "DocStringExtensions", "FFTW", "Interpolations", "StatsBase"]
git-tree-sha1 = "591e8dc09ad18386189610acafb970032c519707"
uuid = "5ab0869b-81aa-558d-bb23-cbf5423bbe9b"
version = "0.6.3"

[[LAME_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "f6250b16881adf048549549fba48b1161acdac8c"
uuid = "c1c5ebd0-6772-5130-a774-d5fcae4a789d"
version = "3.100.1+0"

[[LZO_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "e5b909bcf985c5e2605737d2ce278ed791b89be6"
uuid = "dd4b983a-f0e5-5f8d-a1b7-129d4a5fb1ac"
version = "2.10.1+0"

[[LaTeXStrings]]
git-tree-sha1 = "c7f1c695e06c01b95a67f0cd1d34994f3e7db104"
uuid = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
version = "1.2.1"

[[Latexify]]
deps = ["Formatting", "InteractiveUtils", "LaTeXStrings", "MacroTools", "Markdown", "Printf", "Requires"]
git-tree-sha1 = "a4b12a1bd2ebade87891ab7e36fdbce582301a92"
uuid = "23fbe1c1-3f47-55db-b15f-69d7ec21a316"
version = "0.15.6"

[[LazyArtifacts]]
deps = ["Artifacts", "Pkg"]
uuid = "4af54fe1-eca0-43a8-85a7-787d91b784e3"

[[LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"

[[LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"

[[LibGit2]]
deps = ["Base64", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"

[[LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"

[[LibVPX_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "12ee7e23fa4d18361e7c2cde8f8337d4c3101bc7"
uuid = "dd192d2f-8180-539f-9fb4-cc70b1dcf69a"
version = "1.10.0+0"

[[Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"

[[Libffi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "761a393aeccd6aa92ec3515e428c26bf99575b3b"
uuid = "e9f186c6-92d2-5b65-8a66-fee21dc1b490"
version = "3.2.2+0"

[[Libgcrypt_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libgpg_error_jll", "Pkg"]
git-tree-sha1 = "64613c82a59c120435c067c2b809fc61cf5166ae"
uuid = "d4300ac3-e22c-5743-9152-c294e39db1e4"
version = "1.8.7+0"

[[Libglvnd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libX11_jll", "Xorg_libXext_jll"]
git-tree-sha1 = "7739f837d6447403596a75d19ed01fd08d6f56bf"
uuid = "7e76a0d4-f3c7-5321-8279-8d96eeed0f29"
version = "1.3.0+3"

[[Libgpg_error_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "c333716e46366857753e273ce6a69ee0945a6db9"
uuid = "7add5ba3-2f88-524e-9cd5-f83b8a55f7b8"
version = "1.42.0+0"

[[Libiconv_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "42b62845d70a619f063a7da093d995ec8e15e778"
uuid = "94ce4f54-9a6c-5748-9c1c-f9c7231a4531"
version = "1.16.1+1"

[[Libmount_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "9c30530bf0effd46e15e0fdcf2b8636e78cbbd73"
uuid = "4b2f31a3-9ecc-558c-b454-b3730dcb73e9"
version = "2.35.0+0"

[[Libtiff_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "Libdl", "Pkg", "Zlib_jll", "Zstd_jll"]
git-tree-sha1 = "340e257aada13f95f98ee352d316c3bed37c8ab9"
uuid = "89763e89-9b03-5906-acba-b20f662cd828"
version = "4.3.0+0"

[[Libuuid_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "7f3efec06033682db852f8b3bc3c1d2b0a0ab066"
uuid = "38a345b3-de98-5d2b-a5d3-14cd9215e700"
version = "2.36.0+0"

[[LightGraphs]]
deps = ["ArnoldiMethod", "DataStructures", "Distributed", "Inflate", "LinearAlgebra", "Random", "SharedArrays", "SimpleTraits", "SparseArrays", "Statistics"]
git-tree-sha1 = "432428df5f360964040ed60418dd5601ecd240b6"
uuid = "093fc24a-ae57-5d10-9952-331d41423f4d"
version = "1.3.5"

[[LightGraphsFlows]]
deps = ["JuMP", "LightGraphs", "LinearAlgebra", "Markdown", "SimpleTraits", "SparseArrays"]
git-tree-sha1 = "15091fc11a3a1d2994d227051d29ed063a5a13ab"
repo-rev = "master"
repo-url = "https://github.com/JuliaGraphs/LightGraphsFlows.jl.git"
uuid = "2f5eb75a-258c-59e0-affc-f41c55f75335"
version = "0.4.2"

[[LinearAlgebra]]
deps = ["Libdl"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[[LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "3d682c07e6dd250ed082f883dc88aee7996bf2cc"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.0"

[[Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"

[[MKL_jll]]
deps = ["Artifacts", "IntelOpenMP_jll", "JLLWrappers", "LazyArtifacts", "Libdl", "Pkg"]
git-tree-sha1 = "c253236b0ed414624b083e6b72bfe891fbd2c7af"
uuid = "856f044c-d86e-5d09-b602-aeab76dc8ba7"
version = "2021.1.1+1"

[[MacroTools]]
deps = ["Markdown", "Random"]
git-tree-sha1 = "0fb723cd8c45858c22169b2e42269e53271a6df7"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.7"

[[Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"

[[MathOptInterface]]
deps = ["BenchmarkTools", "CodecBzip2", "CodecZlib", "JSON", "JSONSchema", "LinearAlgebra", "MutableArithmetics", "OrderedCollections", "SparseArrays", "Test", "Unicode"]
git-tree-sha1 = "575644e3c05b258250bb599e57cf73bbf1062901"
uuid = "b8f27783-ece8-5eb3-8dc8-9495eed66fee"
version = "0.9.22"

[[MbedTLS]]
deps = ["Dates", "MbedTLS_jll", "Random", "Sockets"]
git-tree-sha1 = "1c38e51c3d08ef2278062ebceade0e46cefc96fe"
uuid = "739be429-bea8-5141-9913-cc70e7f3736d"
version = "1.0.3"

[[MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"

[[Measures]]
git-tree-sha1 = "e498ddeee6f9fdb4551ce855a46f54dbd900245f"
uuid = "442fdcdd-2543-5da2-b0f3-8c86c306513e"
version = "0.3.1"

[[Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "f8c673ccc215eb50fcadb285f522420e29e69e1c"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "0.4.5"

[[Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"

[[MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"

[[MultivariateStats]]
deps = ["Arpack", "LinearAlgebra", "SparseArrays", "Statistics", "StatsBase"]
git-tree-sha1 = "8d958ff1854b166003238fe191ec34b9d592860a"
uuid = "6f286f6a-111f-5878-ab1e-185364afe411"
version = "0.8.0"

[[MutableArithmetics]]
deps = ["LinearAlgebra", "SparseArrays", "Test"]
git-tree-sha1 = "3927848ccebcc165952dc0d9ac9aa274a87bfe01"
uuid = "d8a4904e-b15c-11e9-3269-09a3773c0cb0"
version = "0.2.20"

[[NaNMath]]
git-tree-sha1 = "bfe47e760d60b82b66b61d2d44128b62e3a369fb"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "0.3.5"

[[NearestNeighbors]]
deps = ["Distances", "StaticArrays"]
git-tree-sha1 = "16baacfdc8758bc374882566c9187e785e85c2f0"
uuid = "b8a86587-4115-5ab1-83bc-aa920d37bbce"
version = "0.4.9"

[[NetworkLayout]]
deps = ["GeometryBasics", "LinearAlgebra", "Random", "Requires", "SparseArrays"]
git-tree-sha1 = "76bbbe01d2e582213e656688e63707d94aaadd15"
uuid = "46757867-2c16-5918-afeb-47bfcb05e46a"
version = "0.4.0"

[[NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"

[[Observables]]
git-tree-sha1 = "fe29afdef3d0c4a8286128d4e45cc50621b1e43d"
uuid = "510215fc-4207-5dde-b226-833fc4488ee2"
version = "0.4.0"

[[OffsetArrays]]
deps = ["Adapt"]
git-tree-sha1 = "c0f4a4836e5f3e0763243b8324200af6d0e0f90c"
uuid = "6fe1bfb0-de20-5000-8ca7-80f57d26f881"
version = "1.10.5"

[[Ogg_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "7937eda4681660b4d6aeeecc2f7e1c81c8ee4e2f"
uuid = "e7412a2a-1a6e-54c0-be00-318e2571c051"
version = "1.3.5+0"

[[OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"

[[OpenSSL_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "15003dcb7d8db3c6c857fda14891a539a8f2705a"
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "1.1.10+0"

[[OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "13652491f6856acfd2db29360e1bbcd4565d04f1"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.5+0"

[[Opus_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "51a08fb14ec28da2ec7a927c4337e4332c2a4720"
uuid = "91d4177d-7536-5919-b921-800302f37372"
version = "1.3.2+0"

[[OrderedCollections]]
git-tree-sha1 = "85f8e6578bf1f9ee0d11e7bb1b1456435479d47c"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.4.1"

[[PCRE_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "b2a7af664e098055a7529ad1a900ded962bca488"
uuid = "2f80f16e-611a-54ab-bc61-aa92de5b98fc"
version = "8.44.0+0"

[[PDMats]]
deps = ["LinearAlgebra", "SparseArrays", "SuiteSparse"]
git-tree-sha1 = "4dd403333bcf0909341cfe57ec115152f937d7d8"
uuid = "90014a1f-27ba-587c-ab20-58faa44d9150"
version = "0.11.1"

[[PGFPlotsX]]
deps = ["ArgCheck", "DataStructures", "Dates", "DefaultApplication", "DocStringExtensions", "MacroTools", "Parameters", "Requires", "Tables"]
git-tree-sha1 = "9c70cfd9f33384c7e9560f2918c4ef716e4ce652"
uuid = "8314cec4-20b6-5062-9cdb-752b83310925"
version = "1.3.2"

[[Parameters]]
deps = ["OrderedCollections", "UnPack"]
git-tree-sha1 = "2276ac65f1e236e0a6ea70baff3f62ad4c625345"
uuid = "d96e819e-fc66-5662-9728-84c9c7592b0a"
version = "0.12.2"

[[Parsers]]
deps = ["Dates"]
git-tree-sha1 = "bfd7d8c7fd87f04543810d9cbd3995972236ba1b"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "1.1.2"

[[Pixman_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "b4f5d02549a10e20780a24fce72bea96b6329e29"
uuid = "30392449-352a-5448-841d-b1acce4e97dc"
version = "0.40.1+0"

[[Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "REPL", "Random", "SHA", "Serialization", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"

[[PlotThemes]]
deps = ["PlotUtils", "Requires", "Statistics"]
git-tree-sha1 = "a3a964ce9dc7898193536002a6dd892b1b5a6f1d"
uuid = "ccf2f8ad-2431-5c83-bf29-c5338b663b6a"
version = "2.0.1"

[[PlotUtils]]
deps = ["ColorSchemes", "Colors", "Dates", "Printf", "Random", "Reexport", "Statistics"]
git-tree-sha1 = "501c20a63a34ac1d015d5304da0e645f42d91c9f"
uuid = "995b91a9-d308-5afd-9ec6-746e21dbc043"
version = "1.0.11"

[[Plots]]
deps = ["Base64", "Contour", "Dates", "FFMPEG", "FixedPointNumbers", "GR", "GeometryBasics", "JSON", "Latexify", "LinearAlgebra", "Measures", "NaNMath", "PlotThemes", "PlotUtils", "Printf", "REPL", "Random", "RecipesBase", "RecipesPipeline", "Reexport", "Requires", "Scratch", "Showoff", "SparseArrays", "Statistics", "StatsBase", "UUIDs"]
git-tree-sha1 = "e39bea10478c6aff5495ab522517fae5134b40e3"
uuid = "91a5bcdd-55d7-5caf-9e0b-520d859cae80"
version = "1.20.0"

[[PooledArrays]]
deps = ["DataAPI", "Future"]
git-tree-sha1 = "cde4ce9d6f33219465b55162811d8de8139c0414"
uuid = "2dfb63ee-cc39-5dd5-95bd-886bf059d720"
version = "1.2.1"

[[Preferences]]
deps = ["TOML"]
git-tree-sha1 = "00cfd92944ca9c760982747e9a1d0d5d86ab1e5a"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.2.2"

[[PrettyTables]]
deps = ["Crayons", "Formatting", "Markdown", "Reexport", "Tables"]
git-tree-sha1 = "0d1245a357cc61c8cd61934c07447aa569ff22e6"
uuid = "08abe8d2-0d0c-5749-adfa-8a2ac140af0d"
version = "1.1.0"

[[Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[Qt5Base_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Fontconfig_jll", "Glib_jll", "JLLWrappers", "Libdl", "Libglvnd_jll", "OpenSSL_jll", "Pkg", "Xorg_libXext_jll", "Xorg_libxcb_jll", "Xorg_xcb_util_image_jll", "Xorg_xcb_util_keysyms_jll", "Xorg_xcb_util_renderutil_jll", "Xorg_xcb_util_wm_jll", "Zlib_jll", "xkbcommon_jll"]
git-tree-sha1 = "ad368663a5e20dbb8d6dc2fddeefe4dae0781ae8"
uuid = "ea2cea3b-5b76-57ae-a6ef-0a8af62496e1"
version = "5.15.3+0"

[[QuadGK]]
deps = ["DataStructures", "LinearAlgebra"]
git-tree-sha1 = "12fbe86da16df6679be7521dfb39fbc861e1dc7b"
uuid = "1fd47b50-473d-5c70-9696-f719f8f3bcdc"
version = "2.4.1"

[[Query]]
deps = ["DataValues", "IterableTables", "MacroTools", "QueryOperators", "Statistics"]
git-tree-sha1 = "a66aa7ca6f5c29f0e303ccef5c8bd55067df9bbe"
uuid = "1a8c2f83-1ff3-5112-b086-8aa67b057ba1"
version = "1.0.0"

[[QueryOperators]]
deps = ["DataStructures", "DataValues", "IteratorInterfaceExtensions", "TableShowUtils"]
git-tree-sha1 = "911c64c204e7ecabfd1872eb93c49b4e7c701f02"
uuid = "2aef5ad7-51ca-5a8f-8e88-e75cf067b44b"
version = "0.9.3"

[[REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[Random]]
deps = ["Serialization"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"

[[Ratios]]
deps = ["Requires"]
git-tree-sha1 = "7dff99fbc740e2f8228c6878e2aad6d7c2678098"
uuid = "c84ed2f1-dad5-54f0-aa8e-dbefe2724439"
version = "0.4.1"

[[RecipesBase]]
git-tree-sha1 = "b3fb709f3c97bfc6e948be68beeecb55a0b340ae"
uuid = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
version = "1.1.1"

[[RecipesPipeline]]
deps = ["Dates", "NaNMath", "PlotUtils", "RecipesBase"]
git-tree-sha1 = "2a7a2469ed5d94a98dea0e85c46fa653d76be0cd"
uuid = "01d81517-befc-4cb6-b9ec-a95719d0359c"
version = "0.3.4"

[[Reexport]]
git-tree-sha1 = "5f6c21241f0f655da3952fd60aa18477cf96c220"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.1.0"

[[Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "4036a3bd08ac7e968e27c203d45f5fff15020621"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.1.3"

[[Rmath]]
deps = ["Random", "Rmath_jll"]
git-tree-sha1 = "bf3188feca147ce108c76ad82c2792c57abe7b1f"
uuid = "79098fc4-a85e-5d69-aa6a-4863f24498fa"
version = "0.7.0"

[[Rmath_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "68db32dff12bb6127bac73c209881191bf0efbb7"
uuid = "f50d1b31-88e8-58de-be2c-1cc44531875f"
version = "0.3.0+0"

[[SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"

[[Scratch]]
deps = ["Dates"]
git-tree-sha1 = "0b4b7f1393cff97c33891da2a0bf69c6ed241fda"
uuid = "6c6a2e73-6563-6170-7368-637461726353"
version = "1.1.0"

[[SentinelArrays]]
deps = ["Dates", "Random"]
git-tree-sha1 = "a3a337914a035b2d59c9cbe7f1a38aaba1265b02"
uuid = "91c51154-3ec4-41a3-a24f-3f23e20d615c"
version = "1.3.6"

[[Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[[SharedArrays]]
deps = ["Distributed", "Mmap", "Random", "Serialization"]
uuid = "1a1011a3-84de-559e-8e89-a11a2f7dc383"

[[ShiftedArrays]]
git-tree-sha1 = "22395afdcf37d6709a5a0766cc4a5ca52cb85ea0"
uuid = "1277b4bf-5013-50f5-be3d-901d8477a67a"
version = "1.0.0"

[[Showoff]]
deps = ["Dates", "Grisu"]
git-tree-sha1 = "91eddf657aca81df9ae6ceb20b959ae5653ad1de"
uuid = "992d4aef-0814-514b-bc4d-f2e9a6c4116f"
version = "1.0.3"

[[SimpleTraits]]
deps = ["InteractiveUtils", "MacroTools"]
git-tree-sha1 = "5d7e3f4e11935503d3ecaf7186eac40602e7d231"
uuid = "699a6c99-e7fa-54fc-8d76-47d257e15c1d"
version = "0.9.4"

[[Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"

[[SortingAlgorithms]]
deps = ["DataStructures"]
git-tree-sha1 = "b3363d7460f7d098ca0912c69b082f75625d7508"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "1.0.1"

[[SparseArrays]]
deps = ["LinearAlgebra", "Random"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[SpecialFunctions]]
deps = ["ChainRulesCore", "LogExpFunctions", "OpenSpecFun_jll"]
git-tree-sha1 = "a322a9493e49c5f3a10b50df3aedaf1cdb3244b7"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "1.6.1"

[[StaticArrays]]
deps = ["LinearAlgebra", "Random", "Statistics"]
git-tree-sha1 = "3240808c6d463ac46f1c1cd7638375cd22abbccb"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.2.12"

[[Statistics]]
deps = ["LinearAlgebra", "SparseArrays"]
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[StatsAPI]]
git-tree-sha1 = "1958272568dc176a1d881acb797beb909c785510"
uuid = "82ae8749-77ed-4fe6-ae5f-f523153014b0"
version = "1.0.0"

[[StatsBase]]
deps = ["DataAPI", "DataStructures", "LinearAlgebra", "Missings", "Printf", "Random", "SortingAlgorithms", "SparseArrays", "Statistics", "StatsAPI"]
git-tree-sha1 = "fed1ec1e65749c4d96fc20dd13bea72b55457e62"
uuid = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"
version = "0.33.9"

[[StatsFuns]]
deps = ["Rmath", "SpecialFunctions"]
git-tree-sha1 = "ced55fd4bae008a8ea12508314e725df61f0ba45"
uuid = "4c63d2b9-4356-54db-8cca-17b64c39e42c"
version = "0.9.7"

[[StatsModels]]
deps = ["DataAPI", "DataStructures", "LinearAlgebra", "Printf", "ShiftedArrays", "SparseArrays", "StatsBase", "StatsFuns", "Tables"]
git-tree-sha1 = "a209a68f72601f8aa0d3a7c4e50ba3f67e32e6f8"
uuid = "3eaba693-59b7-5ba5-a881-562e759f1c8d"
version = "0.6.24"

[[StatsPlots]]
deps = ["Clustering", "DataStructures", "DataValues", "Distributions", "Interpolations", "KernelDensity", "LinearAlgebra", "MultivariateStats", "Observables", "Plots", "RecipesBase", "RecipesPipeline", "Reexport", "StatsBase", "TableOperations", "Tables", "Widgets"]
git-tree-sha1 = "e7d1e79232310bd654c7cef46465c537562af4fe"
uuid = "f3b207a7-027a-5e70-b257-86293d7955fd"
version = "0.14.26"

[[StructArrays]]
deps = ["Adapt", "DataAPI", "StaticArrays", "Tables"]
git-tree-sha1 = "000e168f5cc9aded17b6999a560b7c11dda69095"
uuid = "09ab397b-f2b6-538f-b94a-2f83cf4a842a"
version = "0.6.0"

[[SuiteSparse]]
deps = ["Libdl", "LinearAlgebra", "Serialization", "SparseArrays"]
uuid = "4607b0f0-06f3-5cda-b6b1-a6196a1729e9"

[[TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"

[[TableOperations]]
deps = ["SentinelArrays", "Tables", "Test"]
git-tree-sha1 = "a7cf690d0ac3f5b53dd09b5d613540b230233647"
uuid = "ab02a1b2-a7df-11e8-156e-fb1833f50b87"
version = "1.0.0"

[[TableShowUtils]]
deps = ["DataValues", "Dates", "JSON", "Markdown", "Test"]
git-tree-sha1 = "14c54e1e96431fb87f0d2f5983f090f1b9d06457"
uuid = "5e66a065-1f0a-5976-b372-e0b8c017ca10"
version = "0.2.5"

[[TableTraits]]
deps = ["IteratorInterfaceExtensions"]
git-tree-sha1 = "c06b2f539df1c6efa794486abfb6ed2022561a39"
uuid = "3783bdb8-4a98-5b6b-af9a-565f29a5fe9c"
version = "1.0.1"

[[TableTraitsUtils]]
deps = ["DataValues", "IteratorInterfaceExtensions", "Missings", "TableTraits"]
git-tree-sha1 = "8fc12ae66deac83e44454e61b02c37b326493233"
uuid = "382cd787-c1b6-5bf2-a167-d5b971a19bda"
version = "1.0.1"

[[Tables]]
deps = ["DataAPI", "DataValueInterfaces", "IteratorInterfaceExtensions", "LinearAlgebra", "TableTraits", "Test"]
git-tree-sha1 = "d0c690d37c73aeb5ca063056283fde5585a41710"
uuid = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"
version = "1.5.0"

[[Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"

[[Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[TranscodingStreams]]
deps = ["Random", "Test"]
git-tree-sha1 = "216b95ea110b5972db65aa90f88d8d89dcb8851c"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.9.6"

[[URIs]]
git-tree-sha1 = "97bbe755a53fe859669cd907f2d96aee8d2c1355"
uuid = "5c2747f8-b7ea-4ff2-ba2e-563bfd36b1d4"
version = "1.3.0"

[[UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"

[[UnPack]]
git-tree-sha1 = "387c1f73762231e86e0c9c5443ce3b4a0a9a0c2b"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.2"

[[Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"

[[Wayland_jll]]
deps = ["Artifacts", "Expat_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "3e61f0b86f90dacb0bc0e73a0c5a83f6a8636e23"
uuid = "a2964d1f-97da-50d4-b82a-358c7fce9d89"
version = "1.19.0+0"

[[Wayland_protocols_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Wayland_jll"]
git-tree-sha1 = "2839f1c1296940218e35df0bbb220f2a79686670"
uuid = "2381bf8a-dfd0-557d-9999-79630e7b1b91"
version = "1.18.0+4"

[[Widgets]]
deps = ["Colors", "Dates", "Observables", "OrderedCollections"]
git-tree-sha1 = "eae2fbbc34a79ffd57fb4c972b08ce50b8f6a00d"
uuid = "cc8bc4a8-27d6-5769-a93b-9d913e69aa62"
version = "0.6.3"

[[WoodburyMatrices]]
deps = ["LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "59e2ad8fd1591ea019a5259bd012d7aee15f995c"
uuid = "efce3f68-66dc-5838-9240-27a6d6f5f9b6"
version = "0.5.3"

[[XML2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libiconv_jll", "Pkg", "Zlib_jll"]
git-tree-sha1 = "1acf5bdf07aa0907e0a37d3718bb88d4b687b74a"
uuid = "02c8fc9c-b97f-50b9-bbe4-9be30ff0a78a"
version = "2.9.12+0"

[[XSLT_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libgcrypt_jll", "Libgpg_error_jll", "Libiconv_jll", "Pkg", "XML2_jll", "Zlib_jll"]
git-tree-sha1 = "91844873c4085240b95e795f692c4cec4d805f8a"
uuid = "aed1982a-8fda-507f-9586-7b0439959a61"
version = "1.1.34+0"

[[Xorg_libX11_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libxcb_jll", "Xorg_xtrans_jll"]
git-tree-sha1 = "5be649d550f3f4b95308bf0183b82e2582876527"
uuid = "4f6342f7-b3d2-589e-9d20-edeb45f2b2bc"
version = "1.6.9+4"

[[Xorg_libXau_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4e490d5c960c314f33885790ed410ff3a94ce67e"
uuid = "0c0b7dd1-d40b-584c-a123-a41640f87eec"
version = "1.0.9+4"

[[Xorg_libXcursor_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libXfixes_jll", "Xorg_libXrender_jll"]
git-tree-sha1 = "12e0eb3bc634fa2080c1c37fccf56f7c22989afd"
uuid = "935fb764-8cf2-53bf-bb30-45bb1f8bf724"
version = "1.2.0+4"

[[Xorg_libXdmcp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4fe47bd2247248125c428978740e18a681372dd4"
uuid = "a3789734-cfe1-5b06-b2d0-1dd0d9d62d05"
version = "1.1.3+4"

[[Xorg_libXext_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libX11_jll"]
git-tree-sha1 = "b7c0aa8c376b31e4852b360222848637f481f8c3"
uuid = "1082639a-0dae-5f34-9b06-72781eeb8cb3"
version = "1.3.4+4"

[[Xorg_libXfixes_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libX11_jll"]
git-tree-sha1 = "0e0dc7431e7a0587559f9294aeec269471c991a4"
uuid = "d091e8ba-531a-589c-9de9-94069b037ed8"
version = "5.0.3+4"

[[Xorg_libXi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libXext_jll", "Xorg_libXfixes_jll"]
git-tree-sha1 = "89b52bc2160aadc84d707093930ef0bffa641246"
uuid = "a51aa0fd-4e3c-5386-b890-e753decda492"
version = "1.7.10+4"

[[Xorg_libXinerama_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libXext_jll"]
git-tree-sha1 = "26be8b1c342929259317d8b9f7b53bf2bb73b123"
uuid = "d1454406-59df-5ea1-beac-c340f2130bc3"
version = "1.1.4+4"

[[Xorg_libXrandr_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libXext_jll", "Xorg_libXrender_jll"]
git-tree-sha1 = "34cea83cb726fb58f325887bf0612c6b3fb17631"
uuid = "ec84b674-ba8e-5d96-8ba1-2a689ba10484"
version = "1.5.2+4"

[[Xorg_libXrender_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libX11_jll"]
git-tree-sha1 = "19560f30fd49f4d4efbe7002a1037f8c43d43b96"
uuid = "ea2f1a96-1ddc-540d-b46f-429655e07cfa"
version = "0.9.10+4"

[[Xorg_libpthread_stubs_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "6783737e45d3c59a4a4c4091f5f88cdcf0908cbb"
uuid = "14d82f49-176c-5ed1-bb49-ad3f5cbd8c74"
version = "0.1.0+3"

[[Xorg_libxcb_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "XSLT_jll", "Xorg_libXau_jll", "Xorg_libXdmcp_jll", "Xorg_libpthread_stubs_jll"]
git-tree-sha1 = "daf17f441228e7a3833846cd048892861cff16d6"
uuid = "c7cfdc94-dc32-55de-ac96-5a1b8d977c5b"
version = "1.13.0+3"

[[Xorg_libxkbfile_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libX11_jll"]
git-tree-sha1 = "926af861744212db0eb001d9e40b5d16292080b2"
uuid = "cc61e674-0454-545c-8b26-ed2c68acab7a"
version = "1.1.0+4"

[[Xorg_xcb_util_image_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "0fab0a40349ba1cba2c1da699243396ff8e94b97"
uuid = "12413925-8142-5f55-bb0e-6d7ca50bb09b"
version = "0.4.0+1"

[[Xorg_xcb_util_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libxcb_jll"]
git-tree-sha1 = "e7fd7b2881fa2eaa72717420894d3938177862d1"
uuid = "2def613f-5ad1-5310-b15b-b15d46f528f5"
version = "0.4.0+1"

[[Xorg_xcb_util_keysyms_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "d1151e2c45a544f32441a567d1690e701ec89b00"
uuid = "975044d2-76e6-5fbe-bf08-97ce7c6574c7"
version = "0.4.0+1"

[[Xorg_xcb_util_renderutil_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "dfd7a8f38d4613b6a575253b3174dd991ca6183e"
uuid = "0d47668e-0667-5a69-a72c-f761630bfb7e"
version = "0.3.9+1"

[[Xorg_xcb_util_wm_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xcb_util_jll"]
git-tree-sha1 = "e78d10aab01a4a154142c5006ed44fd9e8e31b67"
uuid = "c22f9ab0-d5fe-5066-847c-f4bb1cd4e361"
version = "0.4.1+1"

[[Xorg_xkbcomp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libxkbfile_jll"]
git-tree-sha1 = "4bcbf660f6c2e714f87e960a171b119d06ee163b"
uuid = "35661453-b289-5fab-8a00-3d9160c6a3a4"
version = "1.4.2+4"

[[Xorg_xkeyboard_config_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_xkbcomp_jll"]
git-tree-sha1 = "5c8424f8a67c3f2209646d4425f3d415fee5931d"
uuid = "33bec58e-1273-512f-9401-5d533626f822"
version = "2.27.0+4"

[[Xorg_xtrans_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "79c31e7844f6ecf779705fbc12146eb190b7d845"
uuid = "c5fb5394-a638-5e4d-96e5-b29de1b5cf10"
version = "1.4.0+3"

[[ZipFile]]
deps = ["Libdl", "Printf", "Zlib_jll"]
git-tree-sha1 = "c3a5637e27e914a7a445b8d0ad063d701931e9f7"
uuid = "a5390f91-8eb1-5f08-bee0-b1d1ffed6cea"
version = "0.9.3"

[[Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"

[[Zstd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "cc4bf3fdde8b7e3e9fa0351bdeedba1cf3b7f6e6"
uuid = "3161d3a3-bdf6-5164-811a-617609db77b4"
version = "1.5.0+0"

[[libass_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "JLLWrappers", "Libdl", "Pkg", "Zlib_jll"]
git-tree-sha1 = "acc685bcf777b2202a904cdcb49ad34c2fa1880c"
uuid = "0ac62f75-1d6f-5e53-bd7c-93b484bb37c0"
version = "0.14.0+4"

[[libfdk_aac_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "7a5780a0d9c6864184b3a2eeeb833a0c871f00ab"
uuid = "f638f0a6-7fb0-5443-88ba-1cc74229b280"
version = "0.1.6+4"

[[libpng_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Zlib_jll"]
git-tree-sha1 = "94d180a6d2b5e55e447e2d27a29ed04fe79eb30c"
uuid = "b53b4c65-9356-5827-b1ea-8c7a1a84506f"
version = "1.6.38+0"

[[libvorbis_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Ogg_jll", "Pkg"]
git-tree-sha1 = "c45f4e40e7aafe9d086379e5578947ec8b95a8fb"
uuid = "f27f6e37-5d2b-51aa-960f-b287f2bc3b7a"
version = "1.3.7+0"

[[nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"

[[p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"

[[x264_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "d713c1ce4deac133e3334ee12f4adff07f81778f"
uuid = "1270edf5-f2f9-52d2-97e9-ab00b5d0237a"
version = "2020.7.14+2"

[[x265_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "487da2f8f2f0c8ee0e83f39d13037d6bbf0a45ab"
uuid = "dfaa095f-4041-5dcd-9319-2fabd8486b76"
version = "3.0.0+3"

[[xkbcommon_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Wayland_jll", "Wayland_protocols_jll", "Xorg_libxcb_jll", "Xorg_xkeyboard_config_jll"]
git-tree-sha1 = "ece2350174195bb31de1a63bea3a41ae1aa593b6"
uuid = "d8fb68d0-12a3-5cfd-a85a-d49703b185fd"
version = "0.9.1+5"


==> anc/TeleportRouter.jl/Project.toml <==
name = "TeleportRouter"
uuid = "4cb51c97-f3fa-405e-b8c3-8e91bacd49e9"
authors = ["Eddie Schoute <eschoute@umd.edu>"]
version = "0.1.0"

[deps]
CSV = "336ed68f-0bac-5ca0-87d4-7b16caf5d00b"
DataFrames = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
GLM = "38e38edf-8417-5370-95a0-9cbb8c7f171a"
GraphPlot = "a2cc645c-3eea-5389-862e-a155d0052231"
GraphRecipes = "bd48cda9-67a9-57be-86fa-5b3c104eda73"
JSON = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
LaTeXStrings = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
LightGraphs = "093fc24a-ae57-5d10-9952-331d41423f4d"
LightGraphsFlows = "2f5eb75a-258c-59e0-affc-f41c55f75335"
Logging = "56ddb016-857b-54e1-b83d-db4d58db5568"
PGFPlotsX = "8314cec4-20b6-5062-9cdb-752b83310925"
Plots = "91a5bcdd-55d7-5caf-9e0b-520d859cae80"
Query = "1a8c2f83-1ff3-5112-b086-8aa67b057ba1"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
StatsPlots = "f3b207a7-027a-5e70-b257-86293d7955fd"

[compat]
LightGraphs = "1.3"
julia = "1.5"


==> anc/TeleportRouter.jl/circuits/circuit_schema.json <==
{
    "$schema": "http://json-schema.org/schema#",
    "definitions": {
        "triop": {
            "type": "object",
            "properties": {
                "id": {
                    "type": "integer"
                },
                "op": {
                    "type": "string",
                    "enum": [
                        "ccz",
                        "ccx"
                    ]
                },
                "depends-on": {
                    "type": "array",
                    "items": {
                        "type": "integer"
                    }
                },
                "qubits": {
                    "type": "array",
                    "minItems": 3,
                    "maxItems": 3,
                    "items": {
                        "type": "integer"
                    }
                }
            },
            "additionalProperties": false,
            "required": [
                "id",
                "op",
                "qubits"
            ]
        },
        "binop": {
            "type": "object",
            "properties": {
                "id": {
                    "type": "integer"
                },
                "op": {
                    "type": "string",
                    "enum": [
                        "CX",
                        "cxX",
                        "cz"
                    ]
                },
                "depends-on": {
                    "type": "array",
                    "items": {
                        "type": "integer"
                    }
                },
                "qubits": {
                    "type": "array",
                    "minItems": 2,
                    "maxItems": 2,
                    "items": {
                        "type": "integer"
                    }
                }
            },
            "additionalProperties": false,
            "required": [
                "id",
                "op",
                "qubits"
            ]
        },
        "unop": {
            "properties": {
                "id": {
                    "type": "integer"
                },
                "op": {
                    "type": "string",
                    "enum": [
                        "tz",
                        "tx",
                        "mx",
                        "mz",
                        "sz",
                        "sx"
                    ]
                },
                "depends-on": {
                    "type": "array",
                    "items": {
                        "type": "integer"
                    }
                },
                "qubits": {
                    "type": "array",
                    "minItems": 1,
                    "maxItems": 1,
                    "items": {
                        "type": "integer"
                    }
                }
            },
            "additionalProperties": false,
            "required": [
                "id",
                "op",
                "qubits"
            ]
        }
    },
    "type": "array",
    "items": {
        "type": "object",
        "anyOf": [
            {
                "$ref": "#/definitions/triop"
            },
            {
                "$ref": "#/definitions/binop"
            },
            {
                "$ref": "#/definitions/unop"
            }
        ]
    }
}

==> anc/TeleportRouter.jl/circuits/example.circuit.json <==
[
    {
        "id": 1,
        "depends-on": [],
        "op": "cxX",
        "qubits": [
            3,
            5
        ]
    },
    {
        "id": 2,
        "depends-on": [],
        "op": "mx",
        "qubits": [
            1
        ]
    },
    {
        "id": 3,
        "depends-on": [],
        "qubits": [
            1,
            2
        ],
        "op": "CX"
    },
    {
        "id": 4,
        "depends-on": [
            3
        ],
        "op": "tx",
        "qubits": [
            3
        ]
    },
    {
        "id": 5,
        "depends-on": [],
        "op": "CX",
        "qubits": [
            1,
            2
        ]
    },
    {
        "id": 6,
        "depends-on": [],
        "op": "ccz",
        "qubits": [
            3,
            4,
            1
        ]
    }
]

==> anc/TeleportRouter.jl/circuits/qasm_to_json.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

using TeleportRouter
using JSON

function parse_circuit(str :: String)
    line_re = r"^([A-Za-z]+) q\[([0-9]+)\](?:,q\[([0-9]+)\])?;$"
    lines = split(str, "\n")[2:end-1] # Remove blank end line and qreg first line
    id = 1
    matched_lines = match.(line_re, lines)
    ops = map(matched_lines) do matched_line
        qubits = [parse(Int, matched_line[2])]
        if matched_line[3] !== nothing
            push!(qubits, parse(Int, matched_line[3]))
        end
        qubits .+= 1 #Use 1-indexing
        op = Op(id, matched_line[1], qubits)
        id += 1
        op
    end
    return ops
end


==> anc/TeleportRouter.jl/src/TeleportRouter.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

module TeleportRouter

using LightGraphs
using LightGraphsFlows
import JSON
import Random

using Logging

include("gate_costs.jl")
include("lazy_distance_matrix.jl")
include("parse_circuit.jl")
include("topological_sort.jl")
include("edge_disjoint_paths.jl")
include("compile.jl")

export
    apply_disjoint_cnots,
    greedy_edp,
    greedier_edp,
    random_pairs,
    parse_circuit,
    parse_mapped_circuit,
    apply_ops,
    apply_cnot_circuit,
    Op

end # module


==> anc/TeleportRouter.jl/src/compile.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

"""
Sample unique random pairs from the given collection

Pairs is rounded down in the case of odd length.
"""
function random_pairs(collection)::Array{Tuple{Int,Int}}
    shuffled = Random.shuffle(collection)
    if isodd(length(shuffled))
        pop!(shuffled)
    end
    return Tuple.(Iterators.partition(shuffled, 2))
end

"""Convert linear index into Cartesian index for the grid"""
function grid_coord(id::Int, width::Int)::Tuple{Int,Int}
    (((id - 1) % width) + 1, ((id - 1) ÷ width) + 1)
end

"""Convert an ID to an ID on the scaled grid with ancilla."""
function ancilla_grid_id(id::Int, width::Int)::Int
    scaled_width = 2 * (width+2) - 1
    x = 2 * ((id - 1) % width) + 3 # Add two columns left of every id
    y = 2 * ((id - 1) ÷ width) + 3 # Add two rows above every id
    return x + (y - 1) * scaled_width
end

function snake_id(id :: Int, width :: Int)
    if iseven((id-1) ÷ width)
        return id
    else
        y = (id-1) ÷ width
        x = width - ((id-1) % width)
        return x + y * width
    end
end

"""
Construct a graph with outgoing directed edges from sources onto grid
and ingoing directed edges only from the grid and boundary qubits.
We insert ancilla between data qubits.
The boundary will add one row and column of logical qubits (with ancilla separating
it from the bulk of the grid).
"""
function ancilla_grid(
    sources :: Vector{Int},
    destinations :: Vector{Int},
    width::Int,
    height::Int,
)::DiGraph{Int}
    function id(id::Int)::Int
        ancilla_grid_id(id, width)
    end
    # Add two columns around bulk to add boundary, and intersperse with ancilla
    scaled_width = 2 * (width + 2) - 1
    scaled_height = 2 * (height + 2) - 1
    graph = DiGraph(LightGraphs.grid([scaled_width, scaled_height]))

    scaled_sources = id.(sources) # Scale to new graph
    scaled_destinations = id.(destinations)

    # Verify input
    badsource = findfirst(scaled_sources .> nv(graph))
    if !isnothing(badsource)
        throw(ArgumentError("Source $(sources[badsource]) is out of bounds ($(scaled_sources[badsource]) ∉ $scaled_width×$scaled_height)"))
    end
    baddest = findfirst(destinations .> nv(graph))
    if !isnothing(baddest)
        throw(ArgumentError("Source $(destinations[baddest]) is out of bounds ($(scaled_destinations[baddest]) ∉ $scaled_width×$scaled_height)"))
    end

    # Add boundary vertices as destinations
    # Rows
    append!(scaled_destinations, 1:2:scaled_width)
    append!(scaled_destinations, nv(graph):-2:(nv(graph) - scaled_width))
    # Columns
    append!(scaled_destinations, 1:scaled_width:nv(graph))
    append!(scaled_destinations, scaled_width:scaled_width:nv(graph))

    for vertex in vertices(graph)
        # Either x or y is even
        if any(iseven.(grid_coord(vertex, scaled_width)))
            continue
        end
        if vertex in scaled_sources
            # Collect neighborhood because we need to mutate it.
            for neighbor in collect(outneighbors(graph, vertex))
                # Remove incoming edge
                rem_edge!(graph, neighbor, vertex)
                # Remove outgoing edges left and right (can only control from top & bottom)
                if abs(neighbor - vertex) == 1
                    rem_edge!(graph, vertex, neighbor)
                end
            end
        elseif vertex in scaled_destinations
            for neighbor in collect(inneighbors(graph, vertex))
                # Remove outgoing edge
                rem_edge!(graph, vertex, neighbor)
                # Remove ingoing edges top and bottom (can only target from left & right)
                if abs(neighbor - vertex) != 1
                    rem_edge!(graph, neighbor, vertex)
                end
            end
        else
            for neighbor in collect(all_neighbors(graph, vertex))
                # Remove incoming and outgoing edge (not participating)
                rem_edge!(graph, vertex, neighbor)
                rem_edge!(graph, neighbor, vertex)
            end
        end
    end
    return graph
end

"""Give the list of logical boundary qubits in a given graph

Note that the width should be include ancilla and boundary"""
function boundary_qubits(width::Int, height::Int) :: Vector{Int}
    nrnodes = width * height
    qs = collect(1:2:width)
    append!(qs, height * width:-2:(height-1)*width)
    append!(qs, 1:2*width:nrnodes)
    append!(qs, width:2*width:nrnodes)
    return unique(qs)
end

"""
Given disjoint CNOTs, find an edge-disjoint paths schedule to perform them on the grid.

One time step of a schedule is a set of edge-disjoint paths can be performed
in the same time step using constant time.
The schedule consists of multiple such time steps
"""
function apply_disjoint_cnots(
    cnots:: Vector{Tuple{Int,Int}},
    graph;
    greedier = false,
    heuristic_dist = (n,y) -> 0
) :: Vector{Path}
    @assert length(Set(Iterators.flatten(cnots))) == 2 * length(cnots) "cnots aren't disjoint"
    if greedier
        greedier_edp(
            graph,
            cnots;
            heuristic_dist = heuristic_dist,
        )
    else
        greedy_edp(
            graph,
            cnots;
            heuristic_dist = heuristic_dist,
        )
    end
end

"""Apply a cnot to a boundary qubit for a boundary operation
"""
function apply_boundary_ops(
    qubits :: Vector{Int},
    boundary :: Vector{Int},
    graph,
) :: Vector{Path}
    if isempty(qubits)
        return Path[]
    end

    # Modify graph in-place
    add_vertices!(graph, 2)
    t = nv(graph)
    s = nv(graph) - 1

    for qubit in qubits
        add_edge!(graph, s, qubit)
    end
    for boundary_node in boundary
        add_edge!(graph, boundary_node, t)
    end

    maxflow, F = maximum_flow(graph, s, t)
    @assert maxflow > 0 "At least one boundary operation must be applied"
    # F cannot contain length 2 cycles because then the flow capacity will cancel out

    #undo graph modifications
    rem_vertex!(graph, t)
    rem_vertex!(graph, s)


    # Reconstruct paths from flow matrix F
    paths = Vector{Path}(undef, maxflow)
    Succ = F .== 1 # precompute boolean successor matrix
    for i in 1:maxflow
        path = [s]
        while path[end] != t
            cur = path[end]
            succ = findfirst(Succ[cur, :])
            Succ[cur, succ] = false
            append!(path, succ)
        end

        paths[i] = path[2:end-1]
    end

    return paths
end

"""Compute a schedule to apply the operations given in ops"

    Every element of the returned vector is a set of layers of operations. Such a set
    needs to be surrounded by appropriate Hadamard gates that add a bit of time cost.
    One set of operations can be executed in constant time. Therefore, this is sufficient
    information to upper bound the total time cost of running the operations in ops.
"""
function apply_ops(
    ops :: Vector{Op},
    dag :: SimpleDiGraph,
    width :: Int,
    height :: Int;
    greedier = false,
    snake = false
) :: Vector{Vector{Vector{MappedOp}}}
    @assert width >= 2
    @assert height >= 2
    schedule = Vector{Vector{Vector{MappedOp}}}()
    scaled_width = ancilla_grid_id(width, width)

    for op in ops
        for qubit in op.qubits
            @assert qubit ≤ width * height "Grid too small for op $op"
        end
    end

    # Define a distance heuristic for A* to use
    # that always underestimates the true distance.
    # Use Manhatten distance (L1-distance) as heuristic
    function heuristic_dist(from::Int, to::Int)::Int
        x0, y0 = grid_coord(from, scaled_width)
        x1, y1 = grid_coord(to, scaled_width)
        abs(x0 - x1) + abs(y0 - y1)
    end

    # Since the EDP schedule is unidirectional and we have Hadamards anyway,
    # we do not care about distinguishing CX, cxX, and cz
    binop_names = ("CX", "cxX", "cz")
    boundary_names = ("tz","tx","sz","sx")

    # Translate qubit ids to snake allocation
    if snake
        ops = map(ops) do op
            qubits = snake_id.(op.qubits, width)
            Op(op.id, op.op, qubits)
        end
    end

    dag_layers = layers(dag)
    total_layers = length(dag_layers)
    layer_counter = 1
    for layer in dag_layers
        # @debug "Processing layer $layer_counter/$total_layers"
        # Each layer is schedule in a number of time steps
        # Surrounding one such layer are appropriate Hadamard gates
        layer_schedule = Vector{Vector{MappedOp}}()

        layer_ops = ops[layer]
        binops = filter(x -> x.op ∈ binop_names, layer_ops)
        bounops = filter(x -> x.op ∈ boundary_names, layer_ops)
        unops = filter(x -> x.op ∉ binop_names && x.op ∉ boundary_names, layer_ops)

        # Find an EDP schedule for the boundary and binary operations
        while !isempty(binops) || !isempty(bounops)
            sources = [binop.qubits[1] for binop in binops]
            append!(sources, [bounop.qubits[1] for bounop in bounops])
            destinations = [binop.qubits[2] for binop in binops]
            graph = ancilla_grid(sources, destinations, width, height)
            boundary = boundary_qubits(2*(width + 2) - 1, 2*(height + 2) - 1)

            # Apply boundary ops, which are all unary operations
            # Change qubit ids to grid with ancilla
            scaled_qubits = [ancilla_grid_id(bounop.qubits[1], width) for bounop in bounops]
            bounop_paths = apply_boundary_ops(scaled_qubits, boundary, graph)
            if !isempty(scaled_qubits)
                @assert !isempty(bounop_paths) "At least 1 boundary path must be found"
            end

            # Remove used edges from graph
            for path in bounop_paths
                for e in zip(path, path[2:end])
                    rem_edge!(graph, e[1], e[2])
                    rem_edge!(graph, e[2], e[1])
                end
            end

            # Find associated bounops and build schedule
            timestep = Vector{MappedOp}()
            bounop_idxs = indexin(first.(bounop_paths), scaled_qubits)
            selected_bounops = bounops[bounop_idxs]
            # Remove scheduled bounops
            deleteat!(bounops, sort(bounop_idxs))
            append!(timestep, MappedOp.(selected_bounops, bounop_paths))

            # Apply as many binops as possibly (greedily). Could be 0 depending on bounops
            scaled_terminals = TerminalPair[
                (
                    ancilla_grid_id(binop.qubits[1], width),
                    ancilla_grid_id(binop.qubits[2], width)
                ) for binop in binops]
            edp = apply_disjoint_cnots(
                scaled_terminals, graph;
                greedier = greedier,
                heuristic_dist = heuristic_dist)

            # Find associated binops and append to schedule
            terminal_pairs = [(path[1], path[end]) for path in edp]
            binop_idxs = indexin(terminal_pairs, scaled_terminals)
            selected_binops = binops[binop_idxs]
            # Remove scheduled binops
            deleteat!(binops, sort(binop_idxs))
            append!(timestep, MappedOp.(selected_binops, edp))

            push!(layer_schedule, timestep)
        end

        # Schedule all unary operations immediately
        unop_schedule = [MappedOp(unop, [ancilla_grid_id(unop.qubits[1], width)]) for unop in unops]
        if length(layer_schedule) == 0
            push!(layer_schedule, unop_schedule)
        else
            append!(layer_schedule[1], unop_schedule)
        end

        push!(schedule, layer_schedule)
        layer_counter += 1
    end

    return schedule
end

"""Compute a CNOT schedule
"""
function apply_cnot_circuit(
    ops :: Vector{Op},
    dag :: SimpleDiGraph,
    width :: Int,
    height :: Int;
    greedier = false,
    snake = false
) :: Vector{Vector{MappedOp}}
    @assert width >= 2
    @assert height >= 2
    schedule = Vector{Vector{Vector{MappedOp}}}()
    scaled_width = ancilla_grid_id(width, width)

    for op in ops
        for qubit in op.qubits
            @assert qubit ≤ width * height "Grid too small for op $op"
        end
    end

    # Define a distance heuristic for A* to use
    # that always underestimates the true distance.
    # Use Manhatten distance (L1-distance) as heuristic
    function heuristic_dist(from::Int, to::Int)::Int
        x0, y0 = grid_coord(from, scaled_width)
        x1, y1 = grid_coord(to, scaled_width)
        abs(x0 - x1) + abs(y0 - y1)
    end

    # Translate qubit ids to snake allocation
    if snake
        ops = map(ops) do op
            qubits = snake_id.(op.qubits, width)
            Op(op.id, op.op, qubits)
        end
    end

    visitor = DAGTopologicalVisitor(dag)

    schedule = Vector{Vector{MappedOp}}()
    while !isempty(visitor.frontier)
        frontier = collect(visitor.frontier)
        current_ops = ops[frontier] # Get the ops associated with vertices in DAG

        sources = [binop.qubits[1] for binop in current_ops]
        destinations = [binop.qubits[2] for binop in current_ops]
        graph = ancilla_grid(sources, destinations, width, height)

        scaled_terminals = TerminalPair[
            (
                ancilla_grid_id(op.qubits[1], width),
                ancilla_grid_id(op.qubits[2], width)
            ) for op in current_ops]
        edp = apply_disjoint_cnots(
            scaled_terminals, graph;
            greedier = greedier,
            heuristic_dist = heuristic_dist)

        # Find associated binops and append to schedule
        terminal_pairs = [(path[1], path[end]) for path in edp]
        binop_idxs = indexin(terminal_pairs, scaled_terminals)
        selected_binops = current_ops[binop_idxs]
        selected_frontier = frontier[binop_idxs]
        # visit selected binops
        for v in selected_frontier
            visit!(visitor, v)
        end

        push!(schedule, MappedOp.(selected_binops, edp))
    end

    return schedule
end

function schedule_counts(
    schedule :: Vector{Vector{Vector{MappedOp}}}
)
    hadamards = 0
    vdps = 0
    edps = 0
    nr_pqubits = maximum(qubit for layer in schedule for step in layer for op in step for qubit in op.qubits)

    prev_hadamard = zeros(Bool, nr_pqubits)

    for layer in schedule
        # Check if any gate in layer needs Hadamard
        needed_hadamard = false
        hadamard_qubits = Set(q for step in layer
            for op in step if op.op in HADAMARD_OPS
            for q in op.qubits)
        for q in eachindex(prev_hadamard)
            if !xor(prev_hadamard[q], q in hadamard_qubits)
                # Hadamards cancel or no Hadamard
                continue
            end

            needed_hadamard = true
            prev_hadamard[q] = !prev_hadamard[q]
        end
        if needed_hadamard
            hadamards += 1
        end
        # Hadamard after final layer can be corrected by rotating pauli measurements

        # Iterate through EDP steps
        for step in layer
            # # Check if any EDP/VDP was necessary (maybe only unops)
            # if all(length(op[2]) == 1 for op in step)
            #     # Unop layer can be executed at no time cost
            #     # because it can be merged with subsequent layers
            #     continue
            # end

            # Check if EDP step was VDP
            is_edp = false
            visited = Set{Int}()
            for op in step, node in op.path
                if node ∈ visited
                    is_edp = true
                    break
                end
                push!(visited, node)
            end
            if is_edp
                edps += 1
            else
                vdps += 1
            end
        end
    end
    return (hadamards = hadamards, vdps = vdps, edps = edps)
end

==> anc/TeleportRouter.jl/src/edge_disjoint_paths.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

"A pair of terminal vertices, the first vertex being the origin (from)."
const TerminalPair = Tuple{Int,Int}
const Path = Vector{Int}

"""Get the from field of a TerminalPair"""
function from(terminal::TerminalPair)
    terminal[1]
end
"""Get the to field of a TerminalPair"""
function to(terminal::TerminalPair)
    terminal[2]
end

"""
Remove the edges in a path from the graph.
"""
function rem_path!(graph, path::Path)::Nothing
    # Delete edges used along the path
    for i = 1:length(path)-1
        from = path[i]
        to = path[i+1]
        # In directed graph remove edges in both directions.
        rem_edge!(graph, from, to)
        rem_edge!(graph, to, from)
    end
end

"""
Find the shortest path between terminals using A*

The heuristic_dist function takes the source and destination vertices.
"""
function a_star(
    graph,
    terminal::TerminalPair;
    distmx:: AbstractMatrix{T} = weights(graph),
    heuristic_dist::Function = (n, t) -> 0,
)::Array{Edge{Int}} where T
    # Partially apply the destination vertex.
    heur_dist_dest = from -> heuristic_dist(from, to(terminal))
    LightGraphs.a_star(graph, from(terminal), to(terminal), distmx, heur_dist_dest)
end

"""
Greedily find shortest paths and construct a set of edge-disjoint paths.

O(√|E|)-approximation algorithm from Kolliopolis & Stein (2004) "Approximating disjoint-path problems
using packing integer programs"
O(√|E|)-approximation algorithms from Kleinberg & Tardos "Algorithm Design" §11.5
"""
function greedy_edp(
    graph,
    terminals;
    heuristic_dist::Function = (n, t) -> 0,
) :: Vector{Path}
    graph = copy(graph) # TODO: Get rid of copy
    terminals = Set(terminals)
    ed_paths = Path[] 

    while true
        # Find shortest paths between all remaining terminal vertices
        paths = Path[]
        sizehint!(paths, length(terminals))
        for (i, terminal) in enumerate(terminals)
            shortest_path =
                a_star(graph, terminal, heuristic_dist = heuristic_dist)
            # Terminals cannot be connected so we delete them
            if isempty(shortest_path)
                delete!(terminals, terminal)
            else
                # Simplify path to vertex ids.
                vertex_path = [shortest_path[1].src; dst.(shortest_path)]
                push!(paths, vertex_path)
            end
        end

        # If we cannot connect terminals any more, stop.
        if isempty(paths)
            break
        end

        # Find which terminal pair was closest and route that.
        shortest_idx = getindex.(paths, 2) .|> length |> argmin
        shortest_path = paths[shortest_idx]
        push!(ed_paths, shortest_path)

        # Remove routed terminal from set of available terminals
        shortest_terminal = (shortest_path[1], shortest_path[end])
        @assert shortest_terminal ∈ terminals
        delete!(terminals, shortest_terminal)

        rem_path!(graph, shortest_path)
    end

    return ed_paths
end

"""
Faster greedy algorithm for finding edge-disjoint paths.

The bounded version is a O(√|E|)-approximation algorithm on mesh
according to Kleinberg's dissertation "Approximation Algorithms for Disjoint
Paths Problems" Theorem 5.1.1.
Here we cannot use the bound because all paths must be routed at some point.
"""
function greedier_edp(
    graph,
    terminals;
    heuristic_dist::Function = (n, t) -> 0,
    rng = Random.default_rng(),
) :: Vector{Path}
    distmx = LazyDistance(graph)
    ed_paths = Path[]
    terminals = collect(terminals)

    # Proceed through terminals in random order
    Random.shuffle!(rng, terminals)
    for terminal in terminals
        shortest_path = a_star(graph, terminal; distmx = distmx, heuristic_dist = heuristic_dist)
        # Check if path is longer than graph size, if so we have reused an edge
        distance = 0
        for edge in shortest_path
            distance += distmx[edge.src, edge.dst]
        end
        # Terminals cannot be connected so we do not use them
        if isempty(shortest_path) || distance ≥ nv(graph)
            continue
        else
            # Simplify path to vertex ids.
            vertex_path = [shortest_path[1].src; dst.(shortest_path)]
            push!(ed_paths, vertex_path)

            for edge in shortest_path
                setused!(distmx, edge)
            end
        end
    end

    return ed_paths
end


==> anc/TeleportRouter.jl/src/gate_costs.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

const GATE_COSTS = Dict(
    "swap" => 2
    , "cx" => 2
    , "CX" => 2
    , "cxX" => 2*3 + 2 # 2*2 Hadamard + cnot
    , "cz" => 2*3 + 2
    , "tz" => 0 # Assume performed on boundary
    , "tx" => 0
    , "sz" => 0
    , "sx" => 0
    , "mx" => 0
    , "mz" => 0
)

const HADAMARD_OPS = ["ccx", "cxX", "cz", "mx", "tx"]

function dag_cost(dag, ops)
    cost = zeros(Int, length(ops))
    for node in LightGraphs.topological_sort_by_dfs(dag)
        # Get maximum depth of preceding nodes
        node_depth = maximum(cost[pre] for pre in inneighbors(dag, node); init=0)
        # Add the cost of the current gate
        node_depth += GATE_COSTS[ops[node].op]
        cost[node] = node_depth
    end
    maximum(cost)
end

==> anc/TeleportRouter.jl/src/lazy_distance_matrix.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

"""
    LazyDistance

An array-like structure that represents unused edges with weight 1, and used edges with weight nv(g)
"""
struct LazyDistance <: AbstractMatrix{Int}
    graph :: AbstractGraph
    # Store used edges in another graph
    # Assuming that LightGraphs has an efficient datastructure to store this kind of information,
    # so I reuse it.
    used_graph :: SimpleGraph 

    LazyDistance(g :: AbstractGraph) = new(g, SimpleGraph(nv(g)))
end

Base.size(ld :: LazyDistance) = size(ld.used_graph)

setused!(ld :: LazyDistance, e) = add_edge!(ld.used_graph, e)
setused!(ld :: LazyDistance, s :: Integer, d :: Integer) = add_edge!(ld.used_graph, s, d)

function Base.getindex(ld :: LazyDistance, s :: Integer, d :: Integer) :: Int
    if has_edge(ld.used_graph, s, d)
        return nv(ld.graph)
    else
        return has_edge(ld.graph, s, d)
    end
end

==> anc/TeleportRouter.jl/src/parse_circuit.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

abstract type AbstractOp end
struct Op <: AbstractOp
    id :: Int
    op :: String
    qubits :: Vector{Int}
end

struct MappedOp <: AbstractOp
    id :: Int
    op :: String
    qubits :: Vector{Int}
    path :: Vector{Int}
end
MappedOp(op :: Op, path :: Vector{Int}) = MappedOp(op.id, op.op, op.qubits, path)
Op(mappedOp :: MappedOp) = Op(mappedOp.id, mappedOp.op, mappedOp.qubits)

function parse_circuit(io:: IO) :: Tuple{Vector{Op}, Vector{Vector{Int}}}
    parsed = JSON.parse(io)

    # Assume ids are sequential
    ops = Vector{Op}()
    dependent_on = Vector{Vector{Int}}()
    for parsed_op in parsed
        op = Op(parsed_op["id"], parsed_op["op"], parsed_op["qubits"])
        if op.id < 1 || any(op.qubits .< 1)
            throw(ArgumentError("Index or qubit is not strictly positive. I expect 1-indexed values.\n$op"))
        end
        push!(ops, op)
        push!(dependent_on, Vector{Int}(get(parsed_op, "depends-on", [])))
    end

    return (ops, dependent_on)
end

"""
    Parse a JSON file from io to vector of MappedOps
"""
function parse_mapped_circuit(io:: IO) :: Vector{Vector{Vector{MappedOp}}}
    parsed = JSON.parse(io)

    # Assume ids are sequential
    ops = Vector{MappedOp}()
    dependent_on = Vector{Vector{Int}}()
    ops = map(parsed) do layer
        map(layer) do step
            map(step) do parsed_op
                op = MappedOp(parsed_op["id"], parsed_op["op"], parsed_op["qubits"], parsed_op["path"])
                if op.id < 1 || any(op.qubits .< 1) || any(op.path .< 1)
                    throw(ArgumentError("Index, qubits, or path are not strictly positive. I expect 1-indexed values.\n$op"))
                end
                op
            end
        end
    end

    return ops 
end

function dag_circuit(ops :: Vector{<:AbstractOp}, dependent_on :: Vector{Vector{Int}}) :: LightGraphs.SimpleDiGraph
    dag = LightGraphs.SimpleDiGraph(length(ops))
    predecessor = Dict{Int, Int}()

    for (i, op) in enumerate(ops)
        for qubit in op.qubits
            if haskey(predecessor, qubit)
                LightGraphs.add_edge!(dag, predecessor[qubit], i)
            end
            predecessor[qubit] = i
        end
    end

    for (i, dependents) in enumerate(dependent_on)
        for dependent in dependents
            LightGraphs.add_edge!(dag, dependent, i)
        end
    end

    return dag
end


==> anc/TeleportRouter.jl/src/topological_sort.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

struct DAGTopologicalVisitor{T <: Integer}
    dag :: LightGraphs.SimpleDiGraph{T}
    visited :: Vector{Bool}
    frontier :: Set{T}
end

function DAGTopologicalVisitor(dag :: LightGraphs.SimpleDiGraph{T}) where T <: Integer
    visited = fill(false, LightGraphs.nv(dag))
    frontier = Set{T}()

    for v in LightGraphs.vertices(dag)
        if isfrontier(dag, visited, v)
            push!(frontier, v)
        end
    end
    DAGTopologicalVisitor(dag, visited, frontier)
end

function isfrontier(dag :: LightGraphs.SimpleDiGraph{T}, visited :: Vector{Bool}, v :: T) where T <: Integer
    # Check if all inneighbors have been visited
    return all(getindex(visited, LightGraphs.inneighbors(dag, v)))
end

isfrontier(dagvisitor :: DAGTopologicalVisitor{T}, v :: T) where T = isfrontier(dagvisitor.dag, dagvisitor.visited, v)
function visit!(dagvisitor :: DAGTopologicalVisitor{T}, v :: T) where T
    pop!(dagvisitor.frontier, v)
    dagvisitor.visited[v] = true

    for neighbor in LightGraphs.outneighbors(dagvisitor.dag, v)
        if isfrontier(dagvisitor, neighbor)
            push!(dagvisitor.frontier, neighbor)
        end
    end
end

"Topologically sort the the vertices in the given DAG"
function topological_sort(dag :: LightGraphs.SimpleDiGraph{T}) :: Vector{T} where T <: Integer
    sorted = Vector{T}()
    sizehint!(sorted, LightGraphs.nv(dag))

    visitor = DAGTopologicalVisitor(dag)

    while !isempty(visitor.frontier)
        current = first(visitor.frontier)
        push!(sorted, current)
        visit!(visitor, current)
    end
    if length(sorted) != nv(dag)
        throw(ArgumentError("The graph has cycles."))
    end
    return sorted
end

"Find all vertices in the DAG that do not have unvisited predecessors"
function layers(
    dag :: LightGraphs.SimpleDiGraph{T};
) :: Vector{Vector{T}} where T <: Integer
    layers = Vector{Vector{T}}()
    visitor = DAGTopologicalVisitor(dag)

    while !isempty(visitor.frontier)
        # Visit all vertices in the current frontier
        layer = collect(visitor.frontier)
        push!(layers, layer)
        for v in layer
            visit!(visitor, v)
        end
    end
    if sum(length, layers) != nv(dag)
        throw(ArgumentError("The graph has cycles."))
    end
    return layers
end

==> anc/TeleportRouter.jl/test/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

[[ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"

[[ArnoldiMethod]]
deps = ["LinearAlgebra", "Random", "StaticArrays"]
git-tree-sha1 = "f87e559f87a45bece9c9ed97458d3afe98b1ebb9"
uuid = "ec485272-7323-5ecc-a04f-4719b315124d"
version = "0.1.0"

[[Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"

[[Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"

[[Compat]]
deps = ["Base64", "Dates", "DelimitedFiles", "Distributed", "InteractiveUtils", "LibGit2", "Libdl", "LinearAlgebra", "Markdown", "Mmap", "Pkg", "Printf", "REPL", "Random", "SHA", "Serialization", "SharedArrays", "Sockets", "SparseArrays", "Statistics", "Test", "UUIDs", "Unicode"]
git-tree-sha1 = "344f143fa0ec67e47917848795ab19c6a455f32c"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "3.32.0"

[[DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "4437b64df1e0adccc3e5d1adbc3ac741095e4677"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.9"

[[Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"

[[DelimitedFiles]]
deps = ["Mmap"]
uuid = "8bb1440f-4735-579b-a4ab-409b98df4dab"

[[Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"

[[Downloads]]
deps = ["ArgTools", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"

[[Inflate]]
git-tree-sha1 = "f5fc07d4e706b84f72d54eedcc1c13d92fb0871c"
uuid = "d25df0c9-e2be-5dd7-82c8-3ad0b3e990b9"
version = "0.1.2"

[[InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"

[[LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"

[[LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"

[[LibGit2]]
deps = ["Base64", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"

[[LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"

[[Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"

[[LightGraphs]]
deps = ["ArnoldiMethod", "DataStructures", "Distributed", "Inflate", "LinearAlgebra", "Random", "SharedArrays", "SimpleTraits", "SparseArrays", "Statistics"]
git-tree-sha1 = "432428df5f360964040ed60418dd5601ecd240b6"
uuid = "093fc24a-ae57-5d10-9952-331d41423f4d"
version = "1.3.5"

[[LinearAlgebra]]
deps = ["Libdl"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[[Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"

[[MacroTools]]
deps = ["Markdown", "Random"]
git-tree-sha1 = "6a8a2a625ab0dea913aba95c11370589e0239ff0"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.6"

[[Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"

[[MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"

[[Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"

[[MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"

[[NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"

[[OrderedCollections]]
git-tree-sha1 = "85f8e6578bf1f9ee0d11e7bb1b1456435479d47c"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.4.1"

[[Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "REPL", "Random", "SHA", "Serialization", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"

[[Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[Random]]
deps = ["Serialization"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"

[[SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"

[[Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[[SharedArrays]]
deps = ["Distributed", "Mmap", "Random", "Serialization"]
uuid = "1a1011a3-84de-559e-8e89-a11a2f7dc383"

[[SimpleTraits]]
deps = ["InteractiveUtils", "MacroTools"]
git-tree-sha1 = "5d7e3f4e11935503d3ecaf7186eac40602e7d231"
uuid = "699a6c99-e7fa-54fc-8d76-47d257e15c1d"
version = "0.9.4"

[[Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"

[[SparseArrays]]
deps = ["LinearAlgebra", "Random"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[StaticArrays]]
deps = ["LinearAlgebra", "Random", "Statistics"]
git-tree-sha1 = "885838778bb6f0136f8317757d7803e0d81201e4"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.2.9"

[[Statistics]]
deps = ["LinearAlgebra", "SparseArrays"]
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"

[[Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"

[[Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"

[[Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"

[[Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"

[[nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"

[[p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"


==> anc/TeleportRouter.jl/test/Project.toml <==
[deps]
LightGraphs = "093fc24a-ae57-5d10-9952-331d41423f4d"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"


==> anc/TeleportRouter.jl/test/circuits/example.circuit.json <==
[
    {
        "id": 1,
        "depends-on": [],
        "op": "cxX",
        "qubits": [
            3,
            4
        ]
    },
    {
        "id": 2,
        "depends-on": [],
        "op": "mx",
        "qubits": [
            1
        ]
    },
    {
        "id": 3,
        "depends-on": [],
        "qubits": [
            1,
            2
        ],
        "op": "CX"
    },
    {
        "id": 4,
        "depends-on": [
            3
        ],
        "op": "tx",
        "qubits": [
            3
        ]
    },
    {
        "id": 5,
        "depends-on": [],
        "op": "CX",
        "qubits": [
            1,
            2
        ]
    }
]

==> anc/TeleportRouter.jl/test/compile.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

@testset "ancilla graph id" begin
    @test TeleportRouter.ancilla_grid_id(1, 2) == 17
    @test TeleportRouter.ancilla_grid_id(2, 2) == 19
    @test TeleportRouter.ancilla_grid_id(3, 2) == 31
    @test TeleportRouter.ancilla_grid_id(4, 2) == 33
end

@testset "ancilla graph" begin
    small_grid = TeleportRouter.ancilla_grid([1], [4], 2, 2)
    # Should be 7x7 (we add boundary rows/columns around and ancilla).
    @test length(vertices(small_grid)) == 49
    terminal_vertex = TeleportRouter.ancilla_grid_id(1, 2)
    width = 7
    @test !has_edge(small_grid, terminal_vertex, terminal_vertex + 1) 
    @test has_edge(small_grid, terminal_vertex, terminal_vertex + width) # only control vertically
    @test isempty(inneighbors(small_grid, terminal_vertex))
    @test length(outneighbors(small_grid, terminal_vertex)) == 2
    terminal_vertex = TeleportRouter.ancilla_grid_id(4, 2)
    @test !has_edge(small_grid, terminal_vertex - width, terminal_vertex)
    @test has_edge(small_grid, terminal_vertex - 1, terminal_vertex) # only target horizontally
    @test isempty(outneighbors(small_grid, terminal_vertex))
    @test length(inneighbors(small_grid, terminal_vertex)) == 2
    # Central ancilla qubit
    @test Set(inneighbors(small_grid, 25)) ∩ Set(outneighbors(small_grid, 25)) == Set([24, 26, 25 + width, 25 - width])
    #Nonparticipating data qubits
    terminal_vertex = TeleportRouter.ancilla_grid_id(2,2)
    @test isempty(all_neighbors(small_grid, terminal_vertex))
    terminal_vertex = TeleportRouter.ancilla_grid_id(3,2)
    @test isempty(all_neighbors(small_grid, terminal_vertex))

    # Terminal out of bounds
    @test_throws ArgumentError TeleportRouter.ancilla_grid([1], [100], 2, 2)

    # Boundary qubits
    @test Set(TeleportRouter.boundary_qubits(7, 7)) ==
        Set([1,3,5,7,15,21,29,35,43,45,47,49])
end


"""Remove edges to the boundary"""
function rem_boundary!(graph, width, height)
    logical_topleft = TeleportRouter.ancilla_grid_id(1, width)
    scaled_width = (TeleportRouter.ancilla_grid_id(1 + width, width) - logical_topleft) ÷ 2
    boundary_topleft = logical_topleft - scaled_width - 1
    logical_botright = TeleportRouter.ancilla_grid_id(width*height, width)
    boundary_botright = logical_botright + scaled_width + 1

    function rem_edges!(id)
        for neighbor in collect(all_neighbors(graph, id))
            rem_edge!(graph, id, neighbor)
            rem_edge!(graph, neighbor, id)
        end
    end
    rem_edges!.(boundary_topleft:boundary_topleft+scaled_width-3)
    rem_edges!.(boundary_botright:-1:boundary_botright-scaled_width+3)
    rem_edges!.(boundary_topleft:scaled_width:boundary_botright)
    rem_edges!.(boundary_botright:-scaled_width:boundary_topleft)
end

function path_exists(graph, path) :: Bool
    all(has_edge(graph, e) for e in zip(path, path[2:end]))
end

@testset "disjoint cnots" begin
    width = 3
    height = 2
    sources = [1,2,4]
    destinations = [3,5,6]
    graph = TeleportRouter.ancilla_grid(sources, destinations, width, height)
    scaled_terminals = [(TeleportRouter.ancilla_grid_id(terminal[1], width),
                        TeleportRouter.ancilla_grid_id(terminal[2], width))
        for terminal in zip(sources, destinations)]
    rem_boundary!(graph, width, height)


    edp = apply_disjoint_cnots(scaled_terminals, graph)
    @test length(edp) == 1
    @test (edp[1][1], edp[1][end]) ∈ scaled_terminals

    width = 2
    height = 2
    sources = [1,4]
    destinations = [2,3]
    graph = TeleportRouter.ancilla_grid(sources, destinations, width, height)
    scaled_terminals = [(TeleportRouter.ancilla_grid_id(terminal[1], width),
                         TeleportRouter.ancilla_grid_id(terminal[2], width))
        for terminal in zip(sources, destinations)]
    rem_boundary!(graph, 2, 2)
    edp = apply_disjoint_cnots(scaled_terminals, graph)
    @test length(edp) == 2
    @test (edp[1][1], edp[1][end]) ∈ scaled_terminals
    @test (edp[2][1], edp[2][end]) ∈ scaled_terminals
end

@testset "apply boundary ops" begin
    graph = DiGraph(8)
    edges = [
    (1,2),(1,3),(1,4),(2,3),(2,5),
    (2,6),(3,4),(3,6),(4,7),(5,6),
    (5,8),(6,7),(6,8),(7,3),(7,8)
    ]
    for e in edges
        add_edge!(graph, e[1], e[2])
    end

    graph_copy = copy(graph)
    paths = TeleportRouter.apply_boundary_ops([1], [8], graph)
    @test graph_copy == graph # not mutated
    @test length(paths) == 1
    @test paths[1][1] == 1
    @test paths[1][end] == 8
    @test path_exists(graph, paths[1])

    paths = TeleportRouter.apply_boundary_ops([1,2], [8], graph)
    @test length(paths) == 1
    @test path_exists(graph, paths[1])

    paths = TeleportRouter.apply_boundary_ops([1,2], [8,7], graph)
    @test length(paths) == 2
    @test Set([paths[1][1], paths[2][1]]) == Set([1,2])
    @test Set([paths[1][end], paths[2][end]]) == Set([8,7])
    for path in paths
        @test path_exists(graph, path)
    end
end

@testset "compile operations" begin
    @testset "2×2 grid" begin
        op = Op(1,"CX", [1,2])
        ops = [op]

        dependent_on = fill(Vector{Int}(), length(ops))
        dag = TeleportRouter.dag_circuit(ops, dependent_on)

        width = 2
        height = 2

        schedule = apply_ops(ops, dag, width, height)
        @test length(schedule) == 1
        @test Op(schedule[1][1][1]) == op

        op2 = Op(2, "cxX", [3,4])
        push!(ops, op2)
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_ops(ops, dag, width, height)
        @test length(schedule) == 1 # All ops belong to the same layer in the dag
        @test length(schedule[1]) == 1 # The ops can be performed in one EDP using boundary
        @test Set(ops) == Set(Op.([schedule[1][1][1], schedule[1][1][2]]))

        push!(dependent_on, [1]) # op2 depends on op1
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_ops(ops, dag, width, height)
        @test length(schedule) == 2 # The two ops belong to different layers in the dag
        @test Op(schedule[1][1][1]) == op
        @test Op(schedule[2][1][1]) == op2

        op3 = Op(3,"tx", [1])
        push!(ops, op3)
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_ops(ops, dag, width, height)
        @test length(schedule) == 2 # The two ops belong to different layers in the dag
        # Check if T gate was routed to boundary
        boundary = Set(TeleportRouter.boundary_qubits(width, height))
        # Find T op
        timestep2 = schedule[2][1]
        idx = findfirst(x -> x.op == "tx", timestep2)
        txOp = timestep2[idx]
        @test last(txOp.path) ∈ boundary
        # Make a dummy copy of the graph and check if the paths are valid
        graph = TeleportRouter.ancilla_grid([op3.qubits[1],op2.qubits[1]],[op2.qubits[2]],width, height)
        for scheduled_op in timestep2
            @test path_exists(graph, scheduled_op.path)
        end
    end
    @testset "3×3 grid" begin
        width = 3
        height = 3
        ops = [Op(1,"CX", [1, 7]), Op(2,"cxX", [2, 9])]
        dependent_on = fill(Vector{Int}(), length(ops))
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_ops(ops, dag, width, height)
        @test length(schedule) == 1 # The ops belong to the same layer
        @test length(schedule[1]) == 1 # The ops can be executed in the same EDP
        scheduled_ops = Set(Op.(schedule[1][1]))
        @test scheduled_ops == Set(ops) # All ops were scheduled

        push!(ops, Op(3,"X", [4]))
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_ops(ops, dag, width, height)
        @test length(schedule) == 1 # The ops belong to the same layer
        @test length(schedule[1]) == 1 # The ops can be executed in the same EDP
        scheduled_ops = Set(Op.(schedule[1][1]))
        @test scheduled_ops == Set(ops) # All ops were scheduled

        ops_l1 = copy(ops)
        op3 = Op(4, "CX", [4,7])
        push!(ops, op3)
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_ops(ops, dag, width, height)
        @test length(schedule) == 2 # The ops belong to two layers
        @test length(schedule[1]) == 1 # The ops in layer 1 can be executed in the same EDP
        scheduled_ops = Set(Op.(schedule[1][1]))
        @test scheduled_ops == Set(ops_l1) # All layer 1 ops were scheduled
        @test Op(schedule[2][1][1]) == op3 # And the layer 2 op was scheduled
    end
end

@testset "apply cnot circuit" begin
    @testset "2×2 grid" begin
        op = Op(1,"CX", [1,2])
        ops = [op]

        dependent_on = fill(Vector{Int}(), length(ops))
        dag = TeleportRouter.dag_circuit(ops, dependent_on)

        width = 2
        height = 2

        schedule = apply_cnot_circuit(ops, dag, width, height)
        @test length(schedule) == 1
        @test Op(schedule[1][1]) == op

        op2 = Op(2, "cxX", [3,4])
        push!(ops, op2)
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_cnot_circuit(ops, dag, width, height)
        @test length(schedule) == 1 # All ops belong to the same layer in the dag
        @test length(schedule[1]) == 2 # The ops can be performed in one EDP using boundary
        @test Set(ops) == Set(Op.([schedule[1][1], schedule[1][2]]))

        push!(dependent_on, [1]) # op2 depends on op1
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_cnot_circuit(ops, dag, width, height)
        @test length(schedule) == 2 # The two ops belong to different layers in the dag
        @test Op(schedule[1][1]) == op
        @test Op(schedule[2][1]) == op2
    end

    @testset "3×3 grid" begin
        width = 3
        height = 3
        ops = [Op(1,"CX", [1, 7]), Op(2,"cxX", [2, 9])]
        dependent_on = fill(Vector{Int}(), length(ops))
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_cnot_circuit(ops, dag, width, height)
        @test length(schedule) == 1 # The ops belong to the same layer
        @test length(schedule[1]) == 2 # The ops can be executed in the same EDP
        scheduled_ops = Set(Op.(schedule[1]))
        @test scheduled_ops == Set(ops) # All ops were scheduled

        ops_l1 = copy(ops)
        op3 = Op(4, "CX", [4,7])
        push!(ops, op3)
        dag = TeleportRouter.dag_circuit(ops, dependent_on)
        schedule = apply_cnot_circuit(ops, dag, width, height)
        @test length(schedule) == 2 # The ops belong to two layers
        @test length(schedule[1]) == 2 # The ops in layer 1 can be executed in the same EDP
        scheduled_ops = Set(Op.(schedule[1]))
        @test scheduled_ops == Set(ops_l1) # All layer 1 ops were scheduled
        @test Op(schedule[2][1]) == op3 # And the layer 2 op was scheduled
    end
end


==> anc/TeleportRouter.jl/test/edge_disjoint_paths.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

using Test

using TeleportRouter
using LightGraphs
import Random

@testset "Edge disjoint path tests" begin
    @testset "greedy" begin
        graph = grid([5,1])
        disjoint_paths = TeleportRouter.greedy_edp(
            grid([5,1]),
            Set([(1,2), (3,5)]);
        )
        @test length(disjoint_paths) == 2
        # don't care about order
        @test Set([[1,2], [3,4,5]]) == Set(disjoint_paths)

        overlapping_paths = TeleportRouter.greedy_edp(
            grid([5,1]),
            Set([(2,3), (1,5)]),
        )
        @test overlapping_paths == [[2, 3]]

        alternate_paths = TeleportRouter.greedy_edp(
            grid([5,2]),
            Set([(2,4), (1,5)]),
        )
        @test length(alternate_paths) == 2
        @test alternate_paths[1] == [2, 3, 4]
        @test alternate_paths[2][1] == 1
        @test alternate_paths[2][end] == 5
        @test 3 ∉ alternate_paths[2]

        # Check if an edge-disjoint but not vertex-disjoint path is allowed.
        vertex_intersect = TeleportRouter.greedy_edp(
            grid([5,3]),
            Set([(2,12), (6,10)]),
        )
        @test length(vertex_intersect) == 2
        # Cuts the graph in two with edges.
        @test Set(vertex_intersect) == Set([
            [2,7,12],
            6:10]) # EDP still allows for this path
    end

    @testset "greedier" begin
        @show disjoint_paths = TeleportRouter.greedier_edp(
            grid([5,1]),
            Set([(1,2), (3,5)]),
        )
        @test length(disjoint_paths) == 2
        # don't care about order
        @test Set([[1,2], [3,4,5]]) == Set(disjoint_paths)

        overlapping_paths = TeleportRouter.greedier_edp(
            grid([5,1]),
            Set([(2,3), (1,5)]),
        )
        @test length(overlapping_paths) == 1 # Order is random so either is correct

        # Even if (1,5) is picked first, there is still a path from 2 to 4.
        # Fix RNG for test so that (1,5) is picked
        alternate_paths = TeleportRouter.greedier_edp(
            grid([5,2]),
            Set([(2,4), (1,5)]);
            rng=Random.MersenneTwister(11)
        )
        @test length(alternate_paths) == 2
        @test alternate_paths[1] == [1,2,3,4,5]
        @test alternate_paths[2] == [2,7,8,9,4]
    end
end


==> anc/TeleportRouter.jl/test/parse_circuit.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

@testset "Parse circuit" begin
    (ops, dependent_on) = open(joinpath(".","circuits","example.circuit.json"), "r") do io
        parse_circuit(io)
    end
    @test length(ops) == 5
end

==> anc/TeleportRouter.jl/test/runtests.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

using Test

using TeleportRouter
using LightGraphs
import Random

@testset "Does it work" begin
    @test 1 + 1 == 2
end

include("edge_disjoint_paths.jl")
include("compile.jl")
include("parse_circuit.jl")
include("topological_sort.jl")


==> anc/TeleportRouter.jl/test/topological_sort.jl <==
# Copyright (c) Microsoft Corporation. All rights reserved. Licensed under the
# Microsoft Software License Terms for Microsoft Quantum Development Kit Libraries
# and Samples. See LICENSE in the project root for license information.

@testset "Topological Sort" begin
    @testset "topological_sort" begin
        dag = SimpleDiGraph(5)
        LightGraphs.add_edge!(dag, 1,4)
        LightGraphs.add_edge!(dag, 2,4)
        LightGraphs.add_edge!(dag, 2,3)
        LightGraphs.add_edge!(dag, 3,5)
        top_sorted = TeleportRouter.topological_sort(dag)
        @test Set(top_sorted) == Set(1:5)
        @test findfirst(x -> x == 1, top_sorted) < findfirst(x -> x == 4, top_sorted)
        @test findfirst(x -> x == 2, top_sorted) < findfirst(x -> x == 4, top_sorted)
        @test findfirst(x -> x == 2, top_sorted) < findfirst(x -> x == 3, top_sorted)
        @test findfirst(x -> x == 3, top_sorted) < findfirst(x -> x == 5, top_sorted)

        # Add cycle
        LightGraphs.add_edge!(dag, 4, 1)
        @test_throws ArgumentError TeleportRouter.topological_sort(dag)
    end
    @testset "layers" begin
        dag = SimpleDiGraph(5)
        LightGraphs.add_edge!(dag, 1,4)
        LightGraphs.add_edge!(dag, 2,4)
        LightGraphs.add_edge!(dag, 2,3)
        LightGraphs.add_edge!(dag, 3,5)
        layers = TeleportRouter.layers(dag)
        @test Set(layers[1]) == Set([1,2])
        @test Set(layers[2]) == Set([3,4])
        @test layers[3] == [5]

        LightGraphs.add_edge!(dag, 1,5)
        layers = TeleportRouter.layers(dag)
        @test Set(layers[1]) == Set([1,2])
        @test Set(layers[2]) == Set([3,4])
        @test layers[3] == [5]

        LightGraphs.add_edge!(dag, 2,5)
        layers = TeleportRouter.layers(dag)
        @test Set(layers[1]) == Set([1,2])
        @test Set(layers[2]) == Set([3,4])
        @test layers[3] == [5]

        LightGraphs.rem_edge!(dag, 3,5)
        layers = TeleportRouter.layers(dag)
        @test Set(layers[1]) == Set([1,2])
        @test Set(layers[2]) == Set([3,4,5])

        # Add cycle
        LightGraphs.add_edge!(dag, 4, 1)
        @test_throws ArgumentError TeleportRouter.layers(dag)

        # Get layers of a random graph
        nr_nodes = 10000
        random_dag = random_orientation_dag(SimpleGraph(nr_nodes, div(nr_nodes*(nr_nodes-1), 20)))
        @test sum(length, TeleportRouter.layers(random_dag)) == nr_nodes

        # Add cycle
        cycle_nodes = Random.randsubseq(vertices(random_dag), 0.01)
        rotated_cycle = [cycle_nodes[2:end]; cycle_nodes[1]]
        for (v1, v2) in zip(cycle_nodes, rotated_cycle)
            add_edge!(random_dag, v1, v2)
        end
        @test_throws ArgumentError TeleportRouter.layers(random_dag)
    end
end
